K2-231 b: A sub-Neptune exoplanet transiting a solar twin in Ruprecht 147

We identify a sub-Neptune exoplanet ($R_p = 2.5 \pm 0.2$ R$_\oplus$) transiting a solar twin in the Ruprecht 147 star cluster (3 Gyr, 300 pc, [Fe/H] = +0.1 dex). The ~81 day light curve for EPIC 219800881 (V = 12.71) from K2 Campaign 7 shows six transits with a period of 13.84 days, a depth of ~0.06%, and a duration of ~4 hours. Based on our analysis of high-resolution MIKE spectra, broadband optical and NIR photometry, the cluster parallax and interstellar reddening, and isochrone models from PARSEC, Dartmouth, and MIST, we estimate the following properties for the host star: $M_\star = 1.01 \pm 0.03$ M$_\odot$, $R_\star= 0.95 \pm 0.03$ R$_\odot$, and $T_{\rm eff} = 5695 \pm 50$ K. This star appears to be single, based on our modeling of the photometry, the low radial velocity variability measured over nearly ten years, and Keck/NIRC2 adaptive optics imaging and aperture-masking interferometry. Applying a probabilistic mass-radius relation, we estimate that the mass of this planet is $M_p = 7 +5 -3$ M$_\oplus$, which would cause a RV semi-amplitude of $K = 2 \pm 1$ m s$^{-1}$ that may be measurable with existing precise RV facilities. After statistically validating this planet with BLENDER, we now designate it K2-231 b, making it the second sub-stellar object to be discovered in Ruprecht 147 and the first planet; it joins the small but growing ranks of 23 other planets found in open clusters.

==> anc/Lightcurve.txt <==
Title: K2-NNNb: A sub-Neptune exoplanet transiting a solar twin in Ruprecht 147
Authors: Curtis J.L., Vanderburg A., Torres G., Kraus A.L., Huber D., 
         Mann A.W., Rizzuto A.C., Isaacson H., Howard A.W., Henze C.E., 
         Fulton B.J., Wright J.T. 
Table: Data behind Figure 1 -- K2 light curve for EPIC 219800881
================================================================================
Byte-by-byte Description of file: dbf1.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label      Explanations
--------------------------------------------------------------------------------
   1-  9 F9.4   d     BJD        Observation date, BJD-2454833
  11- 20 F10.8  ---   Flux-Norm  Normalized flux (1)
  22- 31 F10.8  ---   Flux-Detr  Detrended flux (2)
--------------------------------------------------------------------------------
Note (1): Flux extracted using a circular moving aperture to exclude nearby stars 
    with an aperture of 2.3207943 pixels = 9 arcseconds. Normalized to 1.
Note (2): Flattened flux using the best-fit low-frequency model.
--------------------------------------------------------------------------------
2468.5275 0.99228348 1.0002870  
2468.5479 0.99189426 1.0000289  
2468.5683 0.99185862 1.0001245  
2468.5888 0.99126860 0.99965848 
2468.6092 0.99110684 0.99962147 
2468.6296 0.99122586 0.99986552 
2468.6501 0.99128440 1.0000459  
2468.7522 0.99120489 1.0005363  
2468.7727 0.99084820 1.0002833  
2468.7931 0.99050305 1.0000397  
2468.8135 0.99025638 0.99989318 
2468.8340 0.98991874 0.99965292 
2468.8544 0.99001710 0.99985052 
2468.8748 0.99006355 0.99999362 
2468.8953 0.99019638 1.0002220  
2468.9361 0.99000385 1.0002100  
2468.9565 0.98961510 0.99990552 
2468.9770 0.98951014 0.99988577 
2468.9974 0.98941848 0.99987751 
2469.0178 0.98921120 0.99975073 
2469.0383 0.98912330 0.99974265 
2469.0587 0.98956876 1.0002721  
2469.1813 0.98900153 1.0001384  
2469.2017 0.98898331 1.0001876  
2469.2222 0.98881517 1.0000840  
2469.2426 0.98875382 1.0000868  
2469.2630 0.98846714 0.99986047 
2469.2835 0.98851340 0.99996948 
2469.3039 0.98835882 0.99987400 
2469.3243 0.98825174 0.99982518 
2469.3448 0.98825152 0.99988326 
2469.3652 0.98836915 1.0000593  
2469.3856 0.98875568 1.0005063  
2469.4265 0.98827885 1.0001318  
2469.4469 0.98804004 0.99994246 
2469.4674 0.98820741 1.0001630  
2469.4878 0.98785013 0.99985123 
2469.5082 0.98801316 1.0000649  
2469.5287 0.98781820 0.99991531 
2469.5491 0.98762274 0.99976402 
2469.5695 0.98785588 1.0000456  
2469.5900 0.98790497 1.0001398  
2469.6104 0.98791234 1.0001906  
2469.6717 0.98775562 1.0001563  
2469.6921 0.98752010 0.99995739 
2469.7125 0.98737537 0.99984921 
2469.7330 0.98742499 0.99993713 
2469.7534 0.98733516 0.99988291 
2469.7738 0.98721547 0.99979755 
2469.7943 0.98741720 1.0000369  
2469.8147 0.98724118 0.99989264 
2469.8351 0.98728869 0.99997413 
2469.8556 0.98750157 1.0002222  
2469.9169 0.98705087 0.99985863 
2469.9373 0.98718548 1.0000244  
2469.9577 0.98666238 0.99952322 
2469.9782 0.98701296 0.99990644 
2469.9986 0.98694488 0.99986483 
2470.0190 0.98690718 0.99985356 
2470.0395 0.98693844 0.99991119 
2470.0599 0.98690688 0.99990476 
2470.0803 0.98702773 1.0000520  
2470.1008 0.98731970 1.0003720  
2470.1212 0.98731690 1.0003929  
2470.1621 0.98665146 0.99976407 
2470.1825 0.98688826 1.0000258  
2470.2029 0.98670632 0.99986289 
2470.2234 0.98677950 0.99995783 
2470.2438 0.98671987 0.99991764 
2470.2642 0.98669548 0.99991267 
2470.2847 0.98706894 1.0003102  
2470.3051 0.98682040 1.0000771  
2470.3255 0.98678716 1.0000616  
2470.3459 0.98695154 1.0002457  
2470.3664 0.98693504 1.0002462  
2470.4072 0.98662016 0.99995986 
2470.4277 0.98652133 0.99987545 
2470.4481 0.98658170 0.99995187 
2470.4685 0.98663858 1.0000244  
2470.4890 0.98661207 1.0000118  
2470.5094 0.98664585 1.0000600  
2470.5298 0.98676948 1.0001989  
2470.5503 0.98668815 1.0001295  
2470.5707 0.98675505 1.0002100  
2470.5911 0.98647502 0.99993841 
2470.6116 0.98681935 1.0002994  
2470.6524 0.98638681 0.99988354 
2470.6729 0.98633710 0.99984403 
2470.6933 0.98622112 0.99973679 
2470.7137 0.98631710 0.99984411 
2470.7342 0.98669354 1.0002353  
2470.7546 0.98652448 1.0000734  
2470.7750 0.98671589 1.0002767  
2470.7955 0.98643532 1.0000009  
2470.8159 0.98645181 1.0000260  
2470.8363 0.98658279 1.0001670  
2470.8568 0.98613110 0.99971687 
2470.8976 0.98631410 0.99991701 
2470.9181 0.98623720 0.99984576 
2470.9385 0.98611185 0.99972527 
2470.9589 0.98622202 0.99984312 
2470.9793 0.98647065 1.0001009  
2470.9998 0.98629392 0.99992726 
2471.0202 0.98640870 1.0000486  
2471.0406 0.98621456 0.99985646 
2471.0611 0.98636107 1.0000092  
2471.0815 0.98585703 0.99950220 
2471.1019 0.98601475 0.99966566 
2471.1428 0.98643762 1.0001004  
2471.1632 0.98650642 1.0001726  
2471.1837 0.98636631 1.0000325  
2471.2041 0.98650527 1.0001750  
2471.2245 0.98645964 1.0001299  
2471.2450 0.98610147 0.99976754 
2471.2654 0.98683093 1.0005075  
2471.2858 0.98596667 0.99963112 
2471.3063 0.98618361 0.99985058 
2471.3267 0.98639072 1.0000595  
2471.3471 0.98642687 1.0000949  
2471.3676 0.98621724 0.99988045 
2471.3880 0.98653408 1.0001995  
2471.4084 0.98648420 1.0001461  
2471.4289 0.98639697 1.0000545  
2471.4493 0.98637261 1.0000262  
2471.4697 0.98635851 1.0000078  
2471.4902 0.98635022 0.99999473 
2471.5106 0.98654923 1.0001914  
2471.5310 0.98640840 1.0000431  
2471.5515 0.98652704 1.0001572  
2471.5719 0.98628906 0.99990963 
2471.5923 0.98646819 1.0000841  
2471.6332 0.98628895 0.99988747 
2471.6536 0.98634351 0.99993469 
2471.6740 0.98634220 0.99992520 
2471.6945 0.98659713 1.0001752  
2471.7149 0.98657470 1.0001437  
2471.7353 0.98664663 1.0002079  
2471.7558 0.98663306 1.0001854  
2471.7762 0.98640334 0.99994344 
2471.7966 0.98619399 0.99972215 
2471.8171 0.98613436 0.99965289 
2471.8375 0.98633568 0.99984773 
2471.8784 0.98668517 1.0001845  
2471.8988 0.98609323 0.99957598 
2471.9192 0.98620859 0.99968471 
2471.9397 0.98654933 1.0000219  
2471.9601 0.98655488 1.0000198  
2471.9805 0.98665691 1.0001159  
2472.0010 0.98702427 1.0004809  
2472.0214 0.98678509 1.0002319  
2472.0418 0.98649020 0.99992678 
2472.0623 0.98641503 0.99984485 
2472.0827 0.98672258 1.0001514  
2472.1236 0.98653969 0.99995743 
2472.1440 0.98649784 0.99991158 
2472.1644 0.98647234 0.99988295 
2472.1849 0.98677340 1.0001862  
2472.2053 0.98622716 0.99963136 
2472.2257 0.98639733 0.99980353 
2472.2462 0.98662881 1.0000386  
2472.2666 0.98663092 1.0000421  
2472.2870 0.98685026 1.0002666  
2472.3074 0.98683413 1.0002533  
2472.3279 0.98684007 1.0002636  
2472.3483 0.98680753 1.0002357  
2472.3687 0.98658745 1.0000183  
2472.3892 0.98668388 1.0001227  
2472.4096 0.98640367 0.99984584 
2472.4300 0.98636185 0.99981118 
2472.4505 0.98615462 0.99960953 
2472.4709 0.98642591 0.99989352 
2472.4913 0.98615765 0.99963083 
2472.5118 0.98663840 1.0001279  
2472.5322 0.98626366 0.99975793 
2472.5526 0.98654929 1.0000576  
2472.5731 0.98643670 0.99995393 
2472.6139 0.98661836 1.0001591  
2472.6344 0.98653672 1.0000869  
2472.6548 0.98644786 1.0000074  
2472.6752 0.98625437 0.99982166 
2472.6957 0.98637750 0.99995676 
2472.7365 0.98628231 0.99987983 
2472.7570 0.98652002 1.0001299  
2472.7774 0.98671213 1.0003337  
2472.7978 0.98627761 0.99990166 
2472.8183 0.98676081 1.0003992  
2472.8591 0.98678347 1.0004359  
2472.8796 0.98660314 1.0002588  
2472.9000 0.98655645 1.0002164  
2472.9204 0.98631795 0.99997887 
2472.9408 0.98598652 0.99964599 
2472.9613 0.98612984 0.99979346 
2472.9817 0.98615289 0.99981792 
2473.0021 0.98602700 0.99969047 
2473.0226 0.98645434 1.0001224  
2473.0430 0.98621221 0.99987468 
2473.0634 0.98650997 1.0001729  
2473.1247 0.98570632 0.99934029 
2473.1452 0.98595137 0.99958046 
2473.1656 0.98551930 0.99913329 
2473.1860 0.98579542 0.99940320 
2473.2065 0.98573301 0.99932918 
2473.2269 0.98633139 0.99992397 
2473.2473 0.98630957 0.99988947 
2473.2678 0.98633543 0.99990269 
2473.2882 0.98629433 0.99984725 
2473.3086 0.98644807 0.99998891 
2473.3291 0.98665234 1.0001814  
2473.3495 0.98671036 1.0002252  
2473.4312 0.98676810 1.0002206  
2473.4517 0.98692610 1.0003648  
2473.4721 0.98667861 1.0000977  
2473.4925 0.98647700 0.99987716 
2473.5130 0.98644776 0.99983146 
2473.5334 0.98650326 0.99987206 
2473.5538 0.98641811 0.99977018 
2473.5947 0.98704470 1.0003749  
2473.6151 0.98668720 0.99999802 
2473.6355 0.98665454 0.99995097 
2473.6560 0.98664094 0.99992366 
2473.6764 0.98652181 0.99978999 
2473.6968 0.98647574 0.99973111 
2473.7173 0.98661489 0.99986065 
2473.7377 0.98665869 0.99989448 
2473.7581 0.98667669 0.99990287 
2473.7786 0.98671033 0.99992802 
2473.7990 0.98696024 1.0001734  
2473.8399 0.98721768 1.0004216  
2473.8603 0.98698089 1.0001767  
2473.8807 0.98697244 1.0001640  
2473.9012 0.98686116 1.0000484  
2473.9216 0.98684857 1.0000333  
2473.9420 0.98674287 0.99992488 
2473.9625 0.98674319 0.99992471 
2473.9829 0.98661196 0.99979192 
2474.0238 0.98650127 0.99968234 
2474.0442 0.98662542 0.99981039 
2474.0851 0.98681787 1.0000119  
2474.1055 0.98727852 1.0004828  
2474.1259 0.98703752 1.0002430  
2474.1463 0.98700260 1.0002127  
2474.1668 0.98684684 1.0000606  
2474.1872 0.98710231 1.0003253  
2474.2076 0.98667932 0.99990299 
2474.2281 0.98682486 1.0000573  
2474.2485 0.98659367 0.99982997 
2474.2689 0.98659614 0.99983984 
2474.2894 0.98647011 0.99971966 
2474.3098 0.98645032 0.99970752 
2474.3302 0.98656216 0.99982889 
2474.3507 0.98668813 0.99996442 
2474.3711 0.98677368 1.0000595  
2474.3915 0.98664465 0.99993720 
2474.4120 0.98661616 0.99991661 
2474.4324 0.98679259 1.0001038  
2474.4528 0.98682939 1.0001495  
2474.4733 0.98680487 1.0001330  
2474.4937 0.98677095 1.0001068  
2474.5141 0.98680819 1.0001527  
2474.5346 0.98693467 1.0002890  
2474.5754 0.98656834 0.99993289 
2474.5959 0.98640611 0.99977589 
2474.6163 0.98642271 0.99979996 
2474.6367 0.98640038 0.99978403 
2474.6572 0.98657119 0.99996387 
2474.6776 0.98667977 1.0000803  
2474.6980 0.98671493 1.0001220  
2474.7185 0.98636260 0.99977081 
2474.7389 0.98699151 1.0004138  
2474.7593 0.98678937 1.0002142  
2474.7797 0.98669661 1.0001254  
2474.8206 0.98651678 0.99995210 
2474.8410 0.98627209 0.99970812 
2474.8615 0.98655409 0.99999771 
2474.8819 0.98642170 0.99986696 
2474.9023 0.98655247 1.0000026  
2474.9228 0.98676835 1.0002241  
2474.9432 0.98667512 1.0001319  
2474.9636 0.98656828 1.0000257  
2474.9841 0.98665189 1.0001119  
2475.0045 0.98639215 0.99985006 
2475.0249 0.98632316 0.99978091 
2475.0658 0.98627708 0.99973486 
2475.0862 0.98657457 1.0000359  
2475.1067 0.98647031 0.99992958 
2475.1475 0.98634576 0.99980037 
2475.1680 0.98640559 0.99985902 
2475.1884 0.98658362 1.0000370  
2475.2088 0.98644808 0.99989653 
2475.2293 0.98660617 1.0000534  
2475.2497 0.98630947 0.99974861 
2475.2701 0.98666043 1.0001001  
2475.3110 0.98682289 1.0002545  
2475.3314 0.98671545 1.0001396  
2475.3518 0.98695377 1.0003749  
2475.3723 0.98680914 1.0002215  
2475.3927 0.98654550 0.99994702 
2475.4131 0.98645540 0.99984820 
2475.4336 0.98667214 1.0000602  
2475.4540 0.98674320 1.0001238  
2475.4744 0.98679231 1.0001650  
2475.4949 0.98684114 1.0002059  
2475.5153 0.98654292 0.99989480 
2475.5562 0.98650821 0.99984126 
2475.5766 0.98645406 0.99977696 
2475.5970 0.98656277 0.99987771 
2475.6175 0.98680621 1.0001149  
2475.6379 0.98661571 0.99991222 
2475.6583 0.98667949 0.99996732 
2475.6788 0.98670596 0.99998466 
2475.6992 0.98681523 1.0000859  
2475.7196 0.98677784 1.0000386  
2475.7401 0.98668550 0.99993578 
2475.7605 0.98646319 0.99970117 
2475.7809 0.98666999 0.99990187 
2475.8014 0.98667508 0.99989821 
2475.8218 0.98682655 1.0000433  
2475.8422 0.98665387 0.99986011 
2475.8627 0.98699437 1.0001970  
2475.8831 0.98708754 1.0002838  
2475.9035 0.98696661 1.0001540  
2475.9240 0.98689434 1.0000740  
2475.9444 0.98694182 1.0001156  
2475.9648 0.98679531 0.99996129 
2475.9852 0.98690078 1.0000625  
2476.0057 0.98695355 1.0001110  
2476.0465 0.98675308 0.99989923 
2476.0670 0.98675223 0.99989541 
2476.0874 0.98695878 1.0001019  
2476.1078 0.98661896 0.99975541 
2476.1283 0.98677707 0.99991376 
2476.1487 0.98688811 1.0000251  
2476.1691 0.98675269 0.99988700 
2476.1896 0.98679572 0.99993018 
2476.2100 0.98683710 0.99997192 
2476.2304 0.98681836 0.99995330 
2476.2509 0.98701328 1.0001512  
2476.2917 0.98684878 0.99998581 
2476.3122 0.98685944 0.99999746 
2476.3326 0.98674058 0.99987799 
2476.3530 0.98676009 0.99989879 
2476.3735 0.98671670 0.99985572 
2476.3939 0.98693685 1.0000797  
2476.4143 0.98674569 0.99988690 
2476.4348 0.98681971 0.99996264 
2476.4552 0.98688641 1.0000307  
2476.4756 0.98700164 1.0001476  
2476.4961 0.98688580 1.0000303  
2476.5165 0.98691571 1.0000603  
2476.5369 0.98709374 1.0002400  
2476.5573 0.98698029 1.0001241  
2476.5778 0.98698929 1.0001318  
2476.5982 0.98687725 1.0000162  
2476.6186 0.98690821 1.0000452  
2476.6391 0.98691951 1.0000535  
2476.6595 0.98688133 1.0000112  
2476.6799 0.98676715 0.99989120 
2476.7004 0.98698709 1.0001090  
2476.7208 0.98657439 0.99968507 
2476.7412 0.98691527 1.0000241  
2476.8025 0.98703257 1.0001183  
2476.8230 0.98692225 0.99999654 
2476.8434 0.98708352 1.0001490  
2476.8638 0.98697957 1.0000320  
2476.8843 0.98716796 1.0002102  
2476.9047 0.98691230 0.99993791 
2476.9251 0.98683557 0.99984586 
2476.9456 0.98674851 0.99974291 
2476.9660 0.98696358 0.99994560 
2476.9864 0.98696064 0.99992650 
2477.0477 0.98703170 0.99994747 
2477.0682 0.98725665 1.0001577  
2477.0886 0.98691790 0.99979619 
2477.1090 0.98728971 1.0001543  
2477.1294 0.98736091 1.0002077  
2477.1499 0.98741698 1.0002456  
2477.1703 0.98702425 0.99982865 
2477.1907 0.98739692 1.0001869  
2477.2112 0.98721403 0.99998219 
2477.2316 0.98726525 1.0000148  
2477.2725 0.98676424 0.99946877 
2477.2929 0.98707465 0.99976411 
2477.3133 0.98708700 0.99975785 
2477.3338 0.98731895 0.99997400 
2477.3542 0.98723499 0.99987037 
2477.3746 0.98745161 1.0000717  
2477.3951 0.98721017 0.99980945 
2477.4155 0.98750857 1.0000942  
2477.4359 0.98730503 0.99987111 
2477.4564 0.98788166 1.0004386  
2477.4768 0.98744252 0.99997788 
2477.4972 0.98774458 1.0002685  
2477.5177 0.98761488 1.0001224  
2477.5381 0.98758931 1.0000825  
2477.5585 0.98751424 0.99999329 
2477.5790 0.98769710 1.0001660  
2477.5994 0.98764716 1.0001036  
2477.6198 0.98763538 1.0000808  
2477.6403 0.98740722 0.99983929 
2477.6607 0.98766142 1.0000871  
2477.6811 0.98758249 0.99999829 
2477.7015 0.98766671 1.0000752  
2477.7220 0.98739653 0.99979401 
2477.7628 0.98736308 0.99974680 
2477.7833 0.98739824 0.99977643 
2477.8037 0.98746339 0.99983714 
2477.8241 0.98744128 0.99980999 
2477.8446 0.98740143 0.99976536 
2477.8650 0.98762188 0.99998477 
2477.8854 0.98792513 1.0002886  
2477.9059 0.98767426 1.0000316  
2477.9263 0.98778806 1.0001443  
2477.9467 0.98775494 1.0001089  
2477.9672 0.98767106 1.0000223  
2477.9876 0.98785464 1.0002070  
2478.0080 0.98798224 1.0003353  
2478.0285 0.98775118 1.0001007  
2478.0489 0.98769807 1.0000466  
2478.0693 0.98770613 1.0000547  
2478.0898 0.98745874 0.99980462 
2478.1102 0.98782751 1.0001785  
2478.1306 0.98736073 0.99970666 
2478.1511 0.98762800 0.99997817 
2478.1715 0.98741381 0.99976238 
2478.2124 0.98747738 0.99982953 
2478.2532 0.98757032 0.99992695 
2478.2736 0.98764246 1.0000017  
2478.2941 0.98761541 0.99997617 
2478.3145 0.98795885 1.0003257  
2478.3349 0.98801631 1.0003858  
2478.3554 0.98777603 1.0001445  
2478.3758 0.98781231 1.0001831  
2478.3962 0.98763737 1.0000078  
2478.4167 0.98775218 1.0001258  
2478.4371 0.98769453 1.0000694  
2478.4575 0.98788924 1.0002683  
2478.4780 0.98758381 0.99996053 
2478.4984 0.98760980 0.99998853 
2478.5188 0.98765149 1.0000323  
2478.5393 0.98771366 1.0000965  
2478.5597 0.98751046 0.99989181 
2478.5801 0.98741718 0.99979832 
2478.6006 0.98711161 0.99948995 
2478.6210 0.98745342 0.99983683 
2478.6414 0.98727466 0.99965636 
2478.6619 0.98760088 0.99998698 
2478.6823 0.98762618 1.0000127  
2478.7027 0.98760883 0.99999509 
2478.7436 0.98763091 1.0000164  
2478.7640 0.98751119 0.99989423 
2478.7845 0.98753249 0.99991472 
2478.8049 0.98745881 0.99983842 
2478.8253 0.98751346 0.99989194 
2478.8457 0.98755544 0.99993252 
2478.8662 0.98768360 1.0000596  
2478.8866 0.98746349 0.99983399 
2478.9070 0.98759562 0.99996457 
2478.9275 0.98762753 0.99999320 
2478.9479 0.98757937 0.99994040 
2478.9888 0.98770346 1.0000568  
2479.0092 0.98772401 1.0000724  
2479.0296 0.98769849 1.0000407  
2479.0501 0.98801597 1.0003560  
2479.0705 0.98774121 1.0000709  
2479.0909 0.98768147 1.0000033  
2479.1114 0.98772772 1.0000424  
2479.1318 0.98758539 0.99989025 
2479.1522 0.98764216 0.99993928 
2479.1727 0.98786185 1.0001528  
2479.1931 0.98755373 0.99983165 
2479.2135 0.98774707 1.0000180  
2479.2340 0.98768890 0.99994932 
2479.2544 0.98779811 1.0000499  
2479.2748 0.98770234 0.99994282 
2479.2953 0.98784683 1.0000789  
2479.3157 0.98786759 1.0000895  
2479.3361 0.98785092 1.0000619  
2479.3565 0.98790974 1.0001107  
2479.3770 0.98783104 1.0000206  
2479.3974 0.98793126 1.0001113  
2479.4178 0.98799899 1.0001691  
2479.4383 0.98815455 1.0003160  
2479.4791 0.98801350 1.0001523  
2479.5609 0.98786749 0.99996448 
2479.5813 0.98785701 0.99994458 
2479.6017 0.98784972 0.99992809 
2479.6222 0.98835437 1.0004302  
2479.6426 0.98777371 0.99983408 
2479.6630 0.98765770 0.99970869 
2479.6835 0.98770721 0.99975127 
2479.7039 0.98768904 0.99972576 
2479.7243 0.98809763 1.0001326  
2479.7448 0.98799488 1.0000226  
2479.7652 0.98803308 1.0000559  
2479.7856 0.98793778 0.99995448 
2479.8061 0.98777128 0.99978173 
2479.8265 0.98807586 1.0000864  
2479.8469 0.98793189 0.99993778 
2479.8674 0.98808899 1.0000943  
2479.9082 0.98800943 1.0000108  
2479.9286 0.98824386 1.0002474  
2479.9695 0.98787136 0.99987043 
2479.9899 0.98802607 1.0000275  
2480.0104 0.98799794 1.0000002  
2480.0308 0.98789295 0.99989529 
2480.0512 0.98781723 0.99982047 
2480.0717 0.98797486 0.99998188 
2480.0921 0.98790870 0.99991739 
2480.1125 0.98781597 0.99982588 
2480.1330 0.98777066 0.99978279 
2480.1534 0.98801241 1.0000303  
2480.1738 0.98806866 1.0000902  
2480.1943 0.98794287 0.99996591 
2480.2147 0.98807260 1.0001004  
2480.2351 0.98801130 1.0000416  
2480.2556 0.98794315 0.99997591 
2480.2760 0.98781436 0.99984862 
2480.2964 0.98798396 1.0000232  
2480.3169 0.98805236 1.0000956  
2480.3373 0.98817142 1.0002189  
2480.3577 0.98805530 1.0001041  
2480.3782 0.98790721 0.99995654 
2480.3986 0.98795767 1.0000099  
2480.4190 0.98795917 1.0000134  
2480.4599 0.98822899 1.0002896  
2480.4803 0.98804738 1.0001069  
2480.5007 0.98808175 1.0001422  
2480.5212 0.98805665 1.0001169  
2480.5416 0.98784751 0.99990498 
2480.5620 0.98808481 1.0001443  
2480.5825 0.98784859 0.99990396 
2480.6029 0.98784076 0.99989428 
2480.6233 0.98788093 0.99993253 
2480.6438 0.98772457 0.99977143 
2480.6642 0.98793207 0.99997815 
2480.6846 0.98824046 1.0002866  
2480.7051 0.98795187 0.99999022 
2480.7255 0.98784101 0.99987367 
2480.7459 0.98803145 1.0000612  
2480.7664 0.98768913 0.99970921 
2480.7868 0.98791415 0.99993099 
2480.8072 0.98802163 1.0000337  
2480.8277 0.98779113 0.99979392 
2480.8481 0.98797172 0.99996983 
2480.8685 0.98795738 0.99994820 
2480.8890 0.98778337 0.99976460 
2480.9094 0.98791665 0.99989172 
2480.9707 0.98839700 1.0003530  
2480.9911 0.98813124 1.0000751  
2481.0115 0.98814619 1.0000813  
2481.0320 0.98834144 1.0002698  
2481.0524 0.98836938 1.0002887  
2481.0728 0.98794929 0.99985417 
2481.0933 0.98809900 0.99999597 
2481.1137 0.98797260 0.99985822 
2481.1341 0.98813283 1.0000105  
2481.1546 0.98824875 1.0001178  
2481.1750 0.98810992 0.99996734 
2481.1954 0.98813674 0.99998447 
2481.2159 0.98817145 1.0000093  
2481.2363 0.98812404 0.99995123 
2481.2567 0.98813907 0.99995619 
2481.2772 0.98803784 0.99984349 
2481.2976 0.98821296 1.0000105  
2481.3180 0.98829711 1.0000855  
2481.3385 0.98794703 0.99972115 
2481.3589 0.98837681 1.0001460  
2481.3793 0.98823849 0.99999606 
2481.3998 0.98830191 1.0000503  
2481.4202 0.98824972 0.99998752 
2481.4406 0.98831195 1.0000406  
2481.4611 0.98817737 0.99989470 
2481.4815 0.98818949 0.99989726 
2481.5019 0.98841528 1.0001161  
2481.5223 0.98855279 1.0002459  
2481.5428 0.98844770 1.0001301  
2481.5632 0.98822826 0.99989868 
2481.5836 0.98840639 1.0000697  
2481.6041 0.98832464 0.99997781 
2481.6245 0.98839396 1.0000387  
2481.6449 0.98829354 0.99992819 
2481.6858 0.98835525 0.99997296 
2481.7062 0.98843057 1.0000404  
2481.7267 0.98834317 0.99994342 
2481.7471 0.98837174 0.99996389 
2481.7675 0.98835798 0.99994158 
2481.7880 0.98842213 0.99999840 
2481.8084 0.98840365 0.99997169 
2481.8288 0.98831033 0.99986914 
2481.8493 0.98841756 0.99996991 
2481.8697 0.98845610 1.0000010  
2481.8901 0.98850038 1.0000384  
2481.9106 0.98850058 1.0000311  
2481.9310 0.98840504 0.99992727 
2481.9514 0.98842939 0.99994460 
2481.9719 0.98849126 1.0000001  
2481.9923 0.98850437 1.0000066  
2482.0127 0.98849344 0.99998890 
2482.0331 0.98869293 1.0001842  
2482.0536 0.98858375 1.0000674  
2482.0740 0.98875680 1.0002361  
2482.0944 0.98835912 0.99982800 
2482.1149 0.98844328 0.99990717 
2482.1353 0.98866960 1.0001304  
2482.1557 0.98841586 0.99986809 
2482.1762 0.98846827 0.99991545 
2482.1966 0.98864781 1.0000915  
2482.2170 0.98865829 1.0000966  
2482.2375 0.98880553 1.0002402  
2482.2579 0.98847098 0.99989612 
2482.2783 0.98836959 0.99978813 
2482.2988 0.98842793 0.99984148 
2482.3192 0.98847561 0.99988398 
2482.3396 0.98851857 0.99992171 
2482.3601 0.98847517 0.99987190 
2482.3805 0.98874352 1.0001374  
2482.4214 0.98870258 1.0000834  
2482.4418 0.98852274 0.99989482 
2482.4622 0.98867787 1.0000449  
2482.4827 0.98838112 0.99973765 
2482.5031 0.98851111 0.99986178 
2482.5235 0.98869967 1.0000447  
2482.5440 0.98866830 1.0000050  
2482.5644 0.98873895 1.0000681  
2482.5848 0.98892911 1.0002518  
2482.6052 0.98879928 1.0001113  
2482.6257 0.98871146 1.0000130  
2482.6461 0.98874245 1.0000345  
2482.6665 0.98896114 1.0002453  
2482.6870 0.98905804 1.0003323  
2482.7074 0.98886909 1.0001297  
2482.7278 0.98881449 1.0000627  
2482.7483 0.98882551 1.0000614  
2482.7687 0.98894684 1.0001711  
2482.7891 0.98880147 1.0000104  
2482.8096 0.98871978 0.99991352 
2482.8300 0.98883654 1.0000168  
2482.8504 0.98868327 0.99984622 
2482.8709 0.98865006 0.99979648 
2482.9322 0.98883852 0.99993553 
2482.9526 0.98891538 0.99999506 
2482.9730 0.98898891 1.0000507  
2482.9935 0.98909737 1.0001414  
2483.0139 0.98889408 0.99991645 
2483.0343 0.98885004 0.99985215 
2483.0548 0.98916630 1.0001520  
2483.0752 0.98889123 0.99985366 
2483.0956 0.98891763 0.99985999 
2483.1160 0.98886893 0.99979020 
2483.1365 0.98920565 1.0001099  
2483.1569 0.98894348 0.99982418 
2483.1773 0.98885903 0.99971796 
2483.1978 0.98896211 0.99980133 
2483.2182 0.98909573 0.99991562 
2483.2386 0.98920250 1.0000028  
2483.2591 0.98917245 0.99995166 
2483.2795 0.98921707 0.99997629 
2483.2999 0.98932669 1.0000667  
2483.3204 0.98924181 0.99996081 
2483.3408 0.98904044 0.99973726 
2483.3612 0.98937052 1.0000511  
2483.3817 0.98959779 1.0002617  
2483.4021 0.98932075 0.99996264 
2483.4225 0.98952021 1.0001456  
2483.4430 0.98984529 1.0004561  
2483.4634 0.98941613 1.0000046  
2483.4838 0.98919828 0.99976742 
2483.5043 0.98945675 1.0000119  
2483.5247 0.98959632 1.0001369  
2483.5451 0.98984544 1.0003732  
2483.5656 0.98954273 1.0000524  
2483.5860 0.98950090 0.99999604 
2483.6064 0.98953393 1.0000159  
2483.6268 0.98959840 1.0000683  
2483.6473 0.98962833 1.0000864  
2483.6677 0.98975547 1.0002036  
2483.6881 0.98933772 0.99977043 
2483.7086 0.98933888 0.99976112 
2483.7290 0.98923539 0.99964655 
2483.7494 0.98967143 1.0000778  
2483.7699 0.98981589 1.0002148  
2483.7903 0.98968218 1.0000712  
2483.8107 0.98969555 1.0000762  
2483.8312 0.98949545 0.99986622 
2483.8516 0.98992863 1.0002965  
2483.8925 0.98979169 1.0001436  
2483.9129 0.98946885 0.99981050 
2483.9333 0.98961954 0.99995615 
2483.9538 0.98978899 1.0001208  
2483.9742 0.98967611 1.0000003  
2483.9946 0.98969143 1.0000093  
2484.0151 0.98981059 1.0001234  
2484.0355 0.98967649 0.99998153 
2484.0559 0.98951832 0.99981538 
2484.0764 0.98967562 0.99996782 
2484.0968 0.98978358 1.0000705  
2484.1172 0.98946597 0.99974292 
2484.1376 0.98933712 0.99960587 
2484.1581 0.99008083 1.0003505  
2484.1785 0.98972057 0.99997921 
2484.1989 0.98953155 0.99978089 
2484.2194 0.98970280 0.99994608 
2484.2398 0.98969472 0.99992985 
2484.2602 0.98982447 1.0000525  
2484.2807 0.98967488 0.99989258 
2484.3011 0.98950800 0.99971459 
2484.3215 0.98981021 1.0000103  
2484.3420 0.98979201 0.99998166 
2484.3624 0.98984242 1.0000219  
2484.3828 0.98977442 0.99994227 
2484.4033 0.98980183 0.99995846 
2484.4237 0.98980525 0.99994980 
2484.4441 0.98969176 0.99982282 
2484.4646 0.98972369 0.99984237 
2484.4850 0.99010769 1.0002172  
2484.5054 0.99001491 1.0001099  
2484.5259 0.99006819 1.0001501  
2484.5463 0.98988034 0.99994649 
2484.5667 0.99007643 1.0001304  
2484.5872 0.99019877 1.0002397  
2484.6280 0.99016863 1.0001798  
2484.6484 0.99009902 1.0000948  
2484.6689 0.99016042 1.0001420  
2484.6893 0.99023835 1.0002059  
2484.7097 0.98990228 0.99985131 
2484.7302 0.98994565 0.99988008 
2484.7506 0.99000387 0.99992383 
2484.7710 0.99020547 1.0001125  
2484.7915 0.99009692 0.99998784 
2484.8119 0.98999530 0.99987051 
2484.8323 0.99007918 0.99994024 
2484.8732 0.99009582 0.99992815 
2484.8936 0.99025078 1.0000705  
2484.9141 0.99031519 1.0001212  
2484.9345 0.99055091 1.0003457  
2484.9549 0.99030627 1.0000850  
2484.9754 0.99021001 0.99997455 
2484.9958 0.99018601 0.99993743 
2485.0162 0.99034047 1.0000810  
2485.0367 0.99048315 1.0002128  
2485.0571 0.99024164 0.99995701 
2485.0775 0.99023060 0.99993450 
2485.0980 0.99031797 1.0000116  
2485.1184 0.99037412 1.0000578  
2485.1388 0.99041415 1.0000884  
2485.1592 0.99037918 1.0000433  
2485.1797 0.99032055 0.99997501 
2485.2001 0.99017744 0.99982178 
2485.2205 0.99044402 1.0000825  
2485.2410 0.99024354 0.99987216 
2485.2614 0.99030901 0.99993061 
2485.2818 0.99051086 1.0001274  
2485.3023 0.99073110 1.0003431  
2485.3227 0.99029156 0.99989284 
2485.3431 0.99051001 1.0001073  
2485.3636 0.99031444 0.99990421 
2485.3840 0.99024809 0.99983180 
2485.4044 0.99023755 0.99981616 
2485.4249 0.99011482 0.99968767 
2485.4453 0.99044704 1.0000186  
2485.4657 0.99044837 1.0000159  
2485.4862 0.99041234 0.99997591 
2485.5066 0.99039891 0.99995886 
2485.5270 0.99019978 0.99975468 
2485.5475 0.99031194 0.99986498 
2485.5679 0.99041462 0.99996606 
2485.5883 0.99031340 0.99986158 
2485.6087 0.99032722 0.99987342 
2485.6292 0.99034136 0.99988583 
2485.6496 0.99048614 1.0000305  
2485.6700 0.99015941 0.99969918 
2485.6905 0.99037717 0.99991790 
2485.7109 0.99034537 0.99988483 
2485.7313 0.99047341 1.0000135  
2485.7518 0.99056995 1.0001104  
2485.7722 0.99027008 0.99980737 
2485.7926 0.99039190 0.99993024 
2485.8131 0.99071096 1.0002524  
2485.8539 0.99068540 1.0002273  
2485.8744 0.99046735 1.0000074  
2485.8948 0.99052806 1.0000695  
2485.9152 0.99053155 1.0000735  
2485.9357 0.99055928 1.0001022  
2485.9561 0.99054921 1.0000928  
2485.9765 0.99056466 1.0001092  
2485.9970 0.99052297 1.0000677  
2486.0174 0.99044112 0.99998578 
2486.0378 0.99047931 1.0000249  
2486.0583 0.99065298 1.0002006  
2486.0787 0.99060200 1.0001494  
2486.0991 0.99051296 1.0000594  
2486.1195 0.99030401 0.99984830 
2486.1400 0.99042583 0.99997100 
2486.1604 0.99028678 0.99982983 
2486.1808 0.99062973 1.0001752  
2486.2013 0.99042957 0.99997176 
2486.2217 0.99057417 1.0001162  
2486.2421 0.99051038 1.0000498  
2486.2626 0.99048692 1.0000235  
2486.2830 0.99046591 0.99999937 
2486.3239 0.99059308 1.0001207  
2486.3443 0.99065370 1.0001776  
2486.3647 0.99059017 1.0001084  
2486.3852 0.99062930 1.0001424  
2486.4056 0.99052307 1.0000290  
2486.4260 0.99066012 1.0001607  
2486.4465 0.99047315 0.99996443 
2486.4669 0.99050326 0.99998671 
2486.4873 0.99064516 1.0001211  
2486.5078 0.99067838 1.0001450  
2486.5282 0.99080349 1.0002609  
2486.5486 0.99045411 0.99989696 
2486.5691 0.99037007 0.99980002 
2486.5895 0.99054131 0.99996001 
2486.6099 0.99060130 1.0000067  
2486.6303 0.99019162 0.99957850 
2486.6508 0.99049881 0.99987320 
2486.6712 0.99054403 0.99990254 
2486.6916 0.99052338 0.99986466 
2486.7121 0.99043176 0.99975462 
2486.7325 0.99057348 0.99987926 
2486.7529 0.99049360 0.99977975 
2486.7734 0.99068737 0.99995578 
2486.7938 0.99081765 1.0000675  
2486.8347 0.99044602 0.99965095 
2486.8551 0.99080059 0.99998751 
2486.8755 0.99085568 1.0000216  
2486.8960 0.99100942 1.0001549  
2486.9164 0.99097674 1.0000997  
2486.9368 0.99062852 0.99972587 
2486.9573 0.99040202 0.99947486 
2486.9777 0.99039599 0.99944611 
2486.9981 0.99047007 0.99949808 
2487.0186 0.99030587 0.99930960 
2487.0390 0.99029487 0.99927579 
2487.0594 0.99093111 0.99989501 
2487.0799 0.99113123 1.0000744  
2487.1003 0.99127736 1.0001992  
2487.1207 0.99118007 1.0000788  
2487.1411 0.99111125 0.99998716 
2487.1616 0.99121740 1.0000723  
2487.1820 0.99138313 1.0002179  
2487.2024 0.99106487 0.99987555 
2487.2229 0.99125687 1.0000484  
2487.2433 0.99112976 0.99989988 
2487.2637 0.99114400 0.99989417 
2487.2842 0.99140775 1.0001407  
2487.3046 0.99137211 1.0000860  
2487.3250 0.99140907 1.0001050  
2487.3455 0.99113647 0.99981232 
2487.3659 0.99141204 1.0000734  
2487.3863 0.99136389 1.0000084  
2487.4068 0.99134043 0.99996912 
2487.4272 0.99153260 1.0001481  
2487.4476 0.99152263 1.0001237  
2487.4681 0.99147206 1.0000589  
2487.4885 0.99156322 1.0001379  
2487.5089 0.99127399 0.99983364 
2487.5294 0.99146536 1.0000149  
2487.5498 0.99120156 0.99973768 
2487.5702 0.99154025 1.0000687  
2487.5906 0.99163107 1.0001504  
2487.6111 0.99174867 1.0002599  
2487.6315 0.99153141 1.0000321  
2487.6519 0.99150005 0.99999233 
2487.6724 0.99152682 1.0000118  
2487.6928 0.99163571 1.0001146  
2487.7132 0.99163189 1.0001045  
2487.7337 0.99153167 0.99999759 
2487.7541 0.99129573 0.99975441 
2487.7745 0.99170705 1.0001646  
2487.8154 0.99133130 0.99977796 
2487.8358 0.99138543 0.99982973 
2487.8563 0.99137184 0.99981363 
2487.8767 0.99141732 0.99985745 
2487.8971 0.99135313 0.99979139 
2487.9176 0.99141632 0.99985421 
2487.9380 0.99151480 0.99995317 
2487.9584 0.99136695 0.99980418 
2487.9789 0.99147835 0.99991732 
2487.9993 0.99166479 1.0001064  
2488.0197 0.99152602 0.99996804 
2488.0402 0.99161365 1.0000586  
2488.0606 0.99147690 0.99992330 
2488.0810 0.99139485 0.99984380 
2488.1014 0.99148839 0.99994174 
2488.1423 0.99165217 1.0001155  
2488.1627 0.99147197 0.99993864 
2488.1832 0.99159311 1.0000661  
2488.2036 0.99186530 1.0003464  
2488.2240 0.99151796 1.0000022  
2488.2445 0.99128994 0.99977862 
2488.2649 0.99174314 1.0002425  
2488.2853 0.99164561 1.0001512  
2488.3058 0.99148272 0.99999416 
2488.3262 0.99139492 0.99991342 
2488.3466 0.99188390 1.0004145  
2488.3671 0.99154781 1.0000837  
2488.3875 0.99147671 1.0000202  
2488.4079 0.99146182 1.0000141  
2488.4284 0.99161493 1.0001771  
2488.4488 0.99162875 1.0002001  
2488.4692 0.99141805 0.99999668 
2488.4897 0.99143422 1.0000222  
2488.5101 0.99154861 1.0001469  
2488.5509 0.99125128 0.99986604 
2488.5714 0.99117795 0.99980162 
2488.5918 0.99123622 0.99987003 
2488.6122 0.99150946 1.0001553  
2488.6327 0.99140424 1.0000589  
2488.6531 0.99157062 1.0002363  
2488.6735 0.99119632 0.99986830 
2488.6940 0.99108707 0.99976790 
2488.7144 0.99118068 0.99987178 
2488.7348 0.99112781 0.99982781 
2488.7553 0.99121762 0.99992755 
2488.7961 0.99112701 0.99985448 
2488.8166 0.99121575 0.99995284 
2488.8370 0.99142955 1.0001774  
2488.8574 0.99124091 0.99999548 
2488.8779 0.99111991 0.99988183 
2488.8983 0.99112007 0.99988999 
2488.9187 0.99133534 1.0001151  
2488.9392 0.99112506 0.99991065 
2488.9596 0.99125460 1.0000491  
2488.9800 0.99126968 1.0000718  
2489.0005 0.99115727 0.99996570 
2489.0209 0.99108663 0.99990170 
2489.0413 0.99119402 1.0000172  
2489.0617 0.99117587 1.0000059  
2489.0822 0.99124602 1.0000836  
2489.1026 0.99117709 1.0000211  
2489.1230 0.99126835 1.0001200  
2489.1435 0.99105413 0.99991059 
2489.1639 0.99118777 1.0000521  
2489.1843 0.99109308 0.99996330 
2489.2048 0.99132380 1.0002029  
2489.2252 0.99109361 0.99997737 
2489.2456 0.99103160 0.99992159 
2489.2661 0.99105371 0.99995058 
2489.2865 0.99092106 0.99982341 
2489.3069 0.99114652 1.0000578  
2489.3274 0.99136144 1.0002815  
2489.3478 0.99098505 0.99990872 
2489.3682 0.99103332 0.99996434 
2489.3887 0.99081100 0.99974717 
2489.4091 0.99121646 1.0001636  
2489.4295 0.99107582 1.0000289  
2489.4500 0.99107319 1.0000339  
2489.4704 0.99105119 1.0000192  
2489.4908 0.99108048 1.0000567  
2489.5112 0.99090070 0.99988309 
2489.5317 0.99100844 0.99999992 
2489.5521 0.99100901 1.0000087  
2489.5725 0.99087617 0.99988317 
2489.5930 0.99115395 1.0001721  
2489.6134 0.99099272 1.0000184  
2489.6338 0.99088630 0.99992021 
2489.6543 0.99112477 1.0001701  
2489.6747 0.99096558 1.0000189  
2489.6951 0.99070696 0.99976757 
2489.7156 0.99109425 1.0001682  
2489.7360 0.99085066 0.99993218 
2489.7564 0.99086700 0.99995866 
2489.7769 0.99066864 0.99976846 
2489.7973 0.99115966 1.0002740  
2489.8177 0.99088981 1.0000118  
2489.8382 0.99066691 0.99979696 
2489.8586 0.99097715 1.0001201  
2489.8790 0.99088532 1.0000375  
2489.8995 0.99087865 1.0000407  
2489.9199 0.99089691 1.0000691  
2489.9403 0.99079991 0.99998106 
2489.9607 0.99065865 0.99984811 
2489.9812 0.99083827 1.0000388  
2490.0016 0.99075810 0.99996744 
2490.0220 0.99081028 1.0000293  
2490.0425 0.99082543 1.0000536  
2490.0629 0.99088799 1.0001254  
2490.0833 0.99065078 0.99989466 
2490.1038 0.99071409 0.99996681 
2490.1242 0.99061317 0.99987282 
2490.1446 0.99078484 1.0000538  
2490.1651 0.99087914 1.0001566  
2490.1855 0.99057459 0.99985596 
2490.2059 0.99081080 1.0001009  
2490.2264 0.99068376 0.99997897 
2490.2468 0.99080199 1.0001043  
2490.2672 0.99060066 0.99990652 
2490.2877 0.99052492 0.99983488 
2490.3081 0.99072291 1.0000392  
2490.3285 0.99085046 1.0001720  
2490.3490 0.99057680 0.99989928 
2490.3694 0.99066084 0.99998705 
2490.3898 0.99070659 1.0000357  
2490.4103 0.99067479 1.0000055  
2490.4307 0.99070745 1.0000399  
2490.4511 0.99069100 1.0000242  
2490.4715 0.99082818 1.0001633  
2490.4920 0.99059566 0.99992861 
2490.5124 0.99055636 0.99988864 
2490.5328 0.99071724 1.0000501  
2490.5533 0.99069112 1.0000227  
2490.5737 0.99061591 0.99994514 
2490.5941 0.99048326 0.99980943 
2490.6146 0.99065585 0.99998142 
2490.6350 0.99074534 1.0000694  
2490.6554 0.99059565 0.99991548 
2490.6759 0.99086058 1.0001797  
2490.6963 0.99069905 1.0000132  
2490.7167 0.99064665 0.99995667 
2490.7576 0.99062947 0.99993139 
2490.7780 0.99067946 0.99997751 
2490.7985 0.99087901 1.0001745  
2490.8189 0.99072515 1.0000144  
2490.8393 0.99062701 0.99991050 
2490.8598 0.99087856 1.0001595  
2490.8802 0.99053224 0.99980479 
2490.9006 0.99081559 1.0000857  
2490.9210 0.99058263 0.99984531 
2490.9415 0.99101603 1.0002774  
2490.9619 0.99067871 0.99993170 
2490.9823 0.99057972 0.99982625 
2491.0028 0.99072170 0.99996408 
2491.0232 0.99063523 0.99987127 
2491.0436 0.99070303 0.99993423 
2491.0641 0.99073879 0.99996491 
2491.0845 0.99083905 1.0000608  
2491.1049 0.99103096 1.0002492  
2491.1254 0.99094743 1.0001596  
2491.1458 0.99075033 0.99995563 
2491.1662 0.99085868 1.0000597  
2491.1867 0.99071694 0.99991158 
2491.2071 0.99091531 1.0001067  
2491.2275 0.99071261 0.99989686 
2491.2480 0.99085031 1.0000307  
2491.2684 0.99083391 1.0000088  
2491.2888 0.99089143 1.0000615  
2491.3093 0.99073139 0.99989452 
2491.3297 0.99073203 0.99988970 
2491.3501 0.99078046 0.99993279 
2491.3705 0.99080742 0.99995428 
2491.3910 0.99097714 1.0001194  
2491.4114 0.99090177 1.0000369  
2491.4318 0.99085213 0.99998028 
2491.4523 0.99065139 0.99977089 
2491.4727 0.99082766 0.99994187 
2491.4931 0.99102345 1.0001320  
2491.5136 0.99097242 1.0000729  
2491.5340 0.99085541 0.99994684 
2491.5544 0.99100543 1.0000900  
2491.5749 0.99102324 1.0000991  
2491.5953 0.99095733 1.0000236  
2491.6157 0.99110294 1.0001610  
2491.6362 0.99085297 0.99989873 
2491.6566 0.99091200 0.99994801 
2491.6770 0.99089548 0.99992052 
2491.6975 0.99085964 0.99987287 
2491.7179 0.99120714 1.0002118  
2491.7383 0.99103939 1.0000300  
2491.7588 0.99102267 1.0000001  
2491.7792 0.99108185 1.0000463  
2491.7996 0.99105053 1.0000005  
2491.8200 0.99089006 0.99982382 
2491.8405 0.99118711 1.0001080  
2491.8609 0.99110905 1.0000132  
2491.8813 0.99104647 0.99993341 
2491.9018 0.99104900 0.99991846 
2491.9222 0.99128673 1.0001404  
2491.9426 0.99125187 1.0000865  
2491.9631 0.99108443 0.99989834 
2491.9835 0.99116527 0.99996006 
2492.0039 0.99111860 0.99989272 
2492.0244 0.99120129 0.99995533 
2492.0448 0.99143187 1.0001667  
2492.0652 0.99132833 1.0000403  
2492.0857 0.99142456 1.0001153  
2492.1061 0.99135148 1.0000190  
2492.1265 0.99139837 1.0000433  
2492.1470 0.99120397 0.99982390 
2492.1674 0.99134181 0.99993908 
2492.1878 0.99151546 1.0000902  
2492.2083 0.99128129 0.99982952 
2492.2287 0.99144317 0.99996821 
2492.2491 0.99158992 1.0000913  
2492.2695 0.99152649 1.0000022  
2492.2900 0.99154469 0.99999527 
2492.3104 0.99141588 0.99983989 
2492.3308 0.99179401 1.0001954  
2492.3513 0.99147881 0.99985196 
2492.3717 0.99159456 0.99994273 
2492.3921 0.99155668 0.99987857 
2492.4126 0.99186323 1.0001615  
2492.4330 0.99187014 1.0001424  
2492.4534 0.99184585 1.0000917  
2492.4739 0.99184734 1.0000672  
2492.4943 0.99193415 1.0001285  
2492.5147 0.99170355 0.99987000 
2492.5352 0.99177710 0.99991825 
2492.5556 0.99185947 0.99997534 
2492.5760 0.99188356 0.99997397 
2492.5965 0.99184902 0.99991331 
2492.6169 0.99191609 0.99995557 
2492.6373 0.99195835 0.99997281 
2492.6578 0.99204622 1.0000363  
2492.6782 0.99208240 1.0000479  
2492.7191 0.99189241 0.99980716 
2492.7395 0.99197708 0.99986811 
2492.7803 0.99204359 0.99988715 
2492.8008 0.99230361 1.0001254  
2492.8212 0.99231064 1.0001090  
2492.8416 0.99219311 0.99996738 
2492.8621 0.99232848 1.0000807  
2492.8825 0.99225122 0.99997994 
2492.9029 0.99262381 1.0003328  
2492.9234 0.99223185 0.99991549 
2492.9438 0.99232378 0.99998591 
2492.9642 0.99237534 1.0000159  
2492.9847 0.99237168 0.99999057 
2493.0051 0.99234062 0.99993784 
2493.0255 0.99237313 0.99994939 
2493.0460 0.99243323 0.99998905 
2493.0664 0.99243776 0.99997277 
2493.0868 0.99259158 1.0001075  
2493.1073 0.99260738 1.0001029  
2493.1277 0.99258335 1.0000589  
2493.1481 0.99259664 1.0000526  
2493.1686 0.99286010 1.0002987  
2493.1890 0.99271710 1.0001354  
2493.2094 0.99231481 0.99971128 
2493.2298 0.99260360 0.99998361 
2493.2503 0.99268165 1.0000440  
2493.2707 0.99245882 0.99980149 
2493.2911 0.99279315 1.0001204  
2493.3116 0.99261055 0.99991916 
2493.3320 0.99260788 0.99989930 
2493.3524 0.99267708 0.99995214 
2493.3729 0.99278342 1.0000426  
2493.3933 0.99267898 0.99992114 
2493.4137 0.99271385 0.99994037 
2493.4342 0.99286193 1.0000737  
2493.4546 0.99276278 0.99995849 
2493.4750 0.99274682 0.99992729 
2493.4955 0.99278315 0.99994905 
2493.5159 0.99298570 1.0001384  
2493.5363 0.99284974 0.99998712 
2493.5568 0.99284644 0.99996951 
2493.5772 0.99266820 0.99977619 
2493.5976 0.99290510 1.0000010  
2493.6181 0.99295645 1.0000394  
2493.6385 0.99297445 1.0000443  
2493.6589 0.99306451 1.0001220  
2493.6793 0.99292660 0.99997041 
2493.6998 0.99291735 0.99994854 
2493.7202 0.99304520 1.0000648  
2493.7406 0.99302846 1.0000358  
2493.7611 0.99302673 1.0000218  
2493.7815 0.99298880 0.99997189 
2493.8019 0.99307814 1.0000501  
2493.8224 0.99294482 0.99990442 
2493.8428 0.99314458 1.0000941  
2493.8632 0.99288518 0.99982162 
2493.8837 0.99311322 1.0000402  
2493.9041 0.99325202 1.0001689  
2493.9245 0.99302307 0.99992771 
2493.9450 0.99309465 0.99998893 
2493.9654 0.99320978 1.0000942  
2493.9858 0.99330898 1.0001837  
2494.0063 0.99294812 0.99980993 
2494.0267 0.99316853 1.0000215  
2494.0471 0.99316631 1.0000090  
2494.0676 0.99295754 0.99978876 
2494.0880 0.99319749 1.0000203  
2494.1084 0.99307511 0.99988715 
2494.1288 0.99331250 1.0001162  
2494.1493 0.99332077 1.0001147  
2494.1697 0.99314713 0.99992996 
2494.1901 0.99333217 1.0001065  
2494.2106 0.99312812 0.99989138 
2494.2310 0.99326635 1.0000208  
2494.2514 0.99310919 0.99985288 
2494.2719 0.99309433 0.99982802 
2494.2923 0.99333551 1.0000613  
2494.3127 0.99339160 1.0001081  
2494.3332 0.99346861 1.0001760  
2494.3536 0.99338734 1.0000844  
2494.3740 0.99328034 0.99996705 
2494.3945 0.99356355 1.0002424  
2494.4149 0.99366544 1.0003352  
2494.4353 0.99313459 0.99979098 
2494.4558 0.99328340 0.99993106 
2494.4762 0.99340149 1.0000399  
2494.4966 0.99342820 1.0000570  
2494.5171 0.99343834 1.0000572  
2494.5375 0.99326320 0.99987077 
2494.5579 0.99321397 0.99981107 
2494.5783 0.99337118 0.99995901 
2494.5988 0.99334543 0.99992277 
2494.6192 0.99331942 0.99988615 
2494.6396 0.99327647 0.99983260 
2494.6805 0.99336182 0.99989685 
2494.7009 0.99342416 0.99994880 
2494.7214 0.99352375 1.0000380  
2494.7418 0.99358693 1.0000904  
2494.7622 0.99352572 1.0000176  
2494.7827 0.99352002 1.0000004  
2494.8031 0.99362073 1.0000901  
2494.8235 0.99343976 0.99989630 
2494.8440 0.99366004 1.0001061  
2494.8644 0.99359596 1.0000295  
2494.8848 0.99355739 0.99997828 
2494.9053 0.99344035 0.99984813 
2494.9257 0.99347519 0.99987071 
2494.9461 0.99353987 0.99992310 
2494.9666 0.99380707 1.0001792  
2494.9870 0.99371825 1.0000771  
2495.0074 0.99382395 1.0001707  
2495.0278 0.99378243 1.0001162  
2495.0483 0.99377127 1.0000922  
2495.0687 0.99385705 1.0001661  
2495.0891 0.99376502 1.0000611  
2495.1096 0.99376994 1.0000536  
2495.1300 0.99367524 0.99994626 
2495.1504 0.99369594 0.99995516 
2495.1709 0.99365680 0.99990420 
2495.1913 0.99381085 1.0000477  
2495.2117 0.99380352 1.0000293  
2495.2322 0.99403844 1.0002548  
2495.2526 0.99364267 0.99984620 
2495.2730 0.99385259 1.0000475  
2495.2935 0.99371788 0.99990233 
2495.3139 0.99379306 0.99996898 
2495.3343 0.99388833 1.0000563  
2495.3548 0.99382316 0.99998254 
2495.3752 0.99377253 0.99992404 
2495.3956 0.99363069 0.99977431 
2495.4160 0.99395921 1.0000986  
2495.4365 0.99371926 0.99985143 
2495.4569 0.99395816 1.0000869  
2495.4773 0.99373192 0.99985487 
2495.4978 0.99370111 0.99982051 
2495.5182 0.99371613 0.99983274 
2495.5386 0.99408851 1.0002053  
2495.5591 0.99379987 0.99991383 
2495.5795 0.99378026 0.99989380 
2495.5999 0.99398397 1.0000992  
2495.6204 0.99377588 0.99989143 
2495.6408 0.99387200 0.99999060 
2495.6612 0.99393522 1.0000575  
2495.6817 0.99384931 0.99997521 
2495.7021 0.99368557 0.99981549 
2495.7225 0.99386762 1.0000043  
2495.7430 0.99382552 0.99996836 
2495.7634 0.99394435 1.0000949  
2495.7838 0.99402358 1.0001822  
2495.8043 0.99390088 1.0000667  
2495.8247 0.99378889 0.99996263 
2495.8451 0.99379995 0.99998270 
2495.8655 0.99375521 0.99994685 
2495.8860 0.99382589 1.0000274  
2495.9064 0.99390944 1.0001213  
2495.9268 0.99391090 1.0001327  
2495.9473 0.99386903 1.0001005  
2495.9677 0.99383448 1.0000760  
2495.9881 0.99357134 0.99982132 
2496.0086 0.99379915 1.0000605  
2496.0290 0.99383114 1.0001024  
2496.0494 0.99366570 0.99994578 
2496.0699 0.99393896 1.0002303  
2496.0903 0.99373517 1.0000345  
2496.1107 0.99365051 0.99995833 
2496.1312 0.99358548 0.99990146 
2496.1516 0.99362948 0.99995372 
2496.1720 0.99361685 0.99994868 
2496.1925 0.99361418 0.99995302 
2496.2129 0.99358109 0.99992613 
2496.2333 0.99378416 1.0001363  
2496.2538 0.99367423 1.0000308  
2496.2742 0.99382902 1.0001908  
2496.2946 0.99365411 1.0000182  
2496.3150 0.99354686 0.99991285 
2496.3355 0.99357181 0.99993947 
2496.3559 0.99361745 0.99998600 
2496.3968 0.99377007 1.0001376  
2496.4172 0.99388615 1.0002518  
2496.4376 0.99367827 1.0000391  
2496.4581 0.99368397 1.0000403  
2496.4785 0.99362204 0.99997232 
2496.4989 0.99369980 1.0000441  
2496.5194 0.99365493 0.99999186 
2496.5398 0.99350908 0.99983686 
2496.5602 0.99355179 0.99987122 
2496.5807 0.99368271 0.99999337 
2496.6011 0.99364544 0.99994554 
2496.6420 0.99355385 0.99983095 
2496.6624 0.99355495 0.99981994 
2496.6828 0.99360578 0.99985862 
2496.7033 0.99386475 1.0001061  
2496.7237 0.99382409 1.0000517  
2496.7441 0.99379940 1.0000130  
2496.7645 0.99359845 0.99979648 
2496.7850 0.99375415 0.99993859 
2496.8054 0.99381774 0.99998782 
2496.8258 0.99383280 0.99998774 
2496.8463 0.99382663 0.99996642 
2496.8667 0.99355102 0.99967364 
2496.8871 0.99364006 0.99974776 
2496.9076 0.99373430 0.99982705 
2496.9280 0.99389809 0.99997613 
2496.9484 0.99419015 1.0002543  
2496.9689 0.99407291 1.0001207  
2496.9893 0.99415353 1.0001863  
2497.0097 0.99421711 1.0002350  
2497.0302 0.99409524 1.0000972  
2497.0506 0.99428734 1.0002754  
2497.0710 0.99398826 0.99995998 
2497.0915 0.99393507 0.99989209 
2497.1119 0.99410498 1.0000489  
2497.1323 0.99407444 1.0000045  
2497.1528 0.99422939 1.0001470  
2497.1732 0.99412508 1.0000292  
2497.1936 0.99406294 0.99995423 
2497.2140 0.99431409 1.0001948  
2497.2345 0.99413499 1.0000027  
2497.2549 0.99434573 1.0002033  
2497.2753 0.99418686 1.0000324  
2497.2958 0.99400337 0.99983699 
2497.3162 0.99396787 0.99979056 
2497.3366 0.99443754 1.0002528  
2497.3571 0.99418370 0.99998739 
2497.3775 0.99432519 1.0001199  
2497.3979 0.99428985 1.0000749  
2497.4184 0.99402015 0.99979435 
2497.4388 0.99420339 0.99996955 
2497.4592 0.99443126 1.0001899  
2497.4797 0.99408139 0.99982933 
2497.5001 0.99397807 0.99971685 
2497.5205 0.99416791 0.99989934 
2497.5410 0.99430271 1.0000268  
2497.5614 0.99400874 0.99972313 
2497.5818 0.99429725 1.0000052  
2497.6022 0.99440933 1.0001102  
2497.6227 0.99442866 1.0001217  
2497.6431 0.99408945 0.99977284 
2497.6635 0.99433852 1.0000158  
2497.6840 0.99447515 1.0001456  
2497.7044 0.99425090 0.99991242 
2497.7248 0.99441359 1.0000685  
2497.7453 0.99447072 1.0001185  
2497.7657 0.99439240 1.0000322  
2497.7861 0.99433210 0.99996400 
2497.8066 0.99447744 1.0001024  
2497.8270 0.99428916 0.99990559 
2497.8474 0.99419304 0.99980126 
2497.8679 0.99419883 0.99979929 
2497.8883 0.99479271 1.0003885  
2497.9087 0.99484877 1.0004371  
2497.9292 0.99424758 0.99982434 
2497.9496 0.99423352 0.99980206 
2497.9700 0.99428032 0.99984060 
2497.9905 0.99445469 1.0000073  
2498.0109 0.99454863 1.0000930  
2498.0313 0.99433664 0.99987064 
2498.0517 0.99429716 0.99982165 
2498.0722 0.99473820 1.0002554  
2498.1130 0.99450300 0.99999854 
2498.1335 0.99434760 0.99983156 
2498.1539 0.99449490 0.99996858 
2498.1743 0.99442167 0.99988332 
2498.1948 0.99442107 0.99987086 
2498.2152 0.99458800 1.0000262  
2498.2356 0.99468190 1.0001076  
2498.2561 0.99456396 0.99997546 
2498.2765 0.99461010 1.0000079  
2498.2969 0.99464942 1.0000327  
2498.3174 0.99478772 1.0001566  
2498.3378 0.99468784 1.0000406  
2498.3582 0.99463116 0.99996703 
2498.3787 0.99485677 1.0001768  
2498.3991 0.99485680 1.0001590  
2498.4195 0.99469382 0.99997669 
2498.4400 0.99483325 1.0000976  
2498.4604 0.99478281 1.0000269  
2498.4808 0.99467119 0.99989397 
2498.5012 0.99504654 1.0002497  
2498.5217 0.99482948 1.0000091  
2498.5421 0.99494443 1.0001014  
2498.5625 0.99481533 0.99994738 
2498.6034 0.99477743 0.99985825 
2498.6238 0.99495633 1.0000111  
2498.6443 0.99507098 1.0000983  
2498.6647 0.99492458 0.99992234 
2498.6851 0.99512730 1.0000964  
2498.7056 0.99507903 1.0000174  
2498.7260 0.99511901 1.0000264  
2498.7464 0.99499694 0.99987174 
2498.7669 0.99500986 0.99985232 
2498.7873 0.99523916 1.0000497  
2498.8077 0.99527077 1.0000479  
2498.8282 0.99506861 0.99981112 
2498.8486 0.99531348 1.0000230  
2498.8690 0.99514770 0.99982225 
2498.8894 0.99537286 1.0000139  
2498.9099 0.99555552 1.0001629  
2498.9303 0.99543882 1.0000110  
2498.9507 0.99539667 0.99993425 
2498.9712 0.99543674 0.99994002 
2498.9916 0.99555754 1.0000273  
2499.0120 0.99567235 1.0001086  
2499.0325 0.99563732 1.0000398  
2499.0529 0.99543164 0.99980021 
2499.0733 0.99568525 1.0000222  
2499.0938 0.99564173 0.99994627 
2499.1142 0.99555226 0.99982504 
2499.1346 0.99558537 0.99982759 
2499.1551 0.99585011 1.0000633  
2499.1755 0.99592418 1.0001085  
2499.1959 0.99590002 1.0000559  
2499.2164 0.99569652 0.99982443 
2499.2368 0.99588413 0.99998654 
2499.2572 0.99589448 0.99997186 
2499.2777 0.99607447 1.0001286  
2499.2981 0.99601574 1.0000470  
2499.3185 0.99594887 0.99995855 
2499.3389 0.99611243 1.0001029  
2499.3594 0.99600019 0.99997165 
2499.3798 0.99597325 0.99992779 
2499.4002 0.99609525 1.0000351  
2499.4207 0.99609659 1.0000226  
2499.4411 0.99603133 0.99994488 
2499.4615 0.99610913 1.0000123  
2499.4820 0.99618125 1.0000751  
2499.5024 0.99604090 0.99992606 
2499.5228 0.99619629 1.0000749  
2499.5433 0.99604912 0.99992114 
2499.5841 0.99608535 0.99994867 
2499.6046 0.99610001 0.99996021 
2499.6250 0.99613863 0.99999665 
2499.6454 0.99596919 0.99982494 
2499.6659 0.99626902 1.0001246  
2499.6863 0.99604200 0.99989630 
2499.7067 0.99611452 0.99996910 
2499.7272 0.99628520 1.0001407  
2499.7476 0.99624736 1.0001035  
2499.7680 0.99637645 1.0002339  
2499.7884 0.99611554 0.99997317 
2499.8293 0.99626165 1.0001219  
2499.8497 0.99614923 1.0000102  
2499.8702 0.99616644 1.0000284  
2499.8906 0.99635058 1.0002140  
2499.9110 0.99630361 1.0001669  
2499.9315 0.99615431 1.0000172  
2499.9519 0.99617066 1.0000330  
2499.9723 0.99629385 1.0001556  
2499.9928 0.99623958 1.0000994  
2500.0132 0.99624406 1.0001016  
2500.0745 0.99625748 1.0001028  
2500.0949 0.99599262 0.99983081 
2500.1154 0.99592428 0.99975514 
2500.1358 0.99598368 0.99980658 
2500.1562 0.99611432 0.99992808 
2500.1766 0.99612916 0.99993228 
2500.1971 0.99613099 0.99992239 
2500.2175 0.99600040 0.99977838 
2500.2379 0.99609341 0.99985774 
2500.2584 0.99633455 1.0000851  
2500.2788 0.99615354 0.99988759 
2500.2992 0.99638775 1.0001061  
2500.3197 0.99610793 0.99980778 
2500.3401 0.99622053 0.99990255 
2500.3605 0.99645129 1.0001154  
2500.3810 0.99640778 1.0000524  
2500.4014 0.99642652 1.0000514  
2500.4218 0.99632343 0.99992746 
2500.4423 0.99656306 1.0001472  
2500.4627 0.99644421 1.0000067  
2500.4831 0.99629358 0.99983398 
2500.5036 0.99629779 0.99981644 
2500.5240 0.99655754 1.0000551  
2500.5649 0.99647058 0.99992363 
2500.5853 0.99662031 1.0000517  
2500.6057 0.99654477 0.99995376 
2500.6261 0.99671556 1.0001032  
2500.6466 0.99662398 0.99998941 
2500.6670 0.99715978 1.0005055  
2500.6874 0.99689584 1.0002192  
2500.7079 0.99652729 0.99982841 
2500.7283 0.99649034 0.99977071 
2500.7487 0.99676652 1.0000276  
2500.7692 0.99679613 1.0000377  
2500.8100 0.99621259 0.99941483 
2500.8305 0.99613814 0.99932239 
2500.8509 0.99619671 0.99936394 
2500.8713 0.99641906 0.99957103 
2500.8918 0.99628187 0.99941805 
2500.9122 0.99689302 1.0000167  
2500.9326 0.99694557 1.0000558  
2500.9531 0.99686688 0.99996424 
2500.9735 0.99692859 1.0000143  
2500.9939 0.99705852 1.0001338  
2501.0143 0.99701968 1.0000847  
2501.0348 0.99701760 1.0000731  
2501.0552 0.99687024 0.99991656 
2501.0756 0.99686370 0.99990235 
2501.0961 0.99699898 1.0000308  
2501.1165 0.99697897 1.0000044  
2501.1369 0.99673904 0.99975782 
2501.1574 0.99723014 1.0002454  
2501.1778 0.99692446 0.99993418 
2501.1982 0.99677256 0.99977818 
2501.2187 0.99704949 1.0000527  
2501.2391 0.99702873 1.0000291  
2501.2595 0.99707715 1.0000755  
2501.2800 0.99676017 0.99975606 
2501.3004 0.99691436 0.99990970 
2501.3208 0.99707654 1.0000718  
2501.3413 0.99754496 1.0005415  
2501.3617 0.99681951 0.99981421 
2501.3821 0.99686933 0.99986519 
2501.4026 0.99702813 1.0000257  
2501.4230 0.99691591 0.99991460 
2501.4434 0.99697895 0.99997980 
2501.4638 0.99714136 1.0001450  
2501.4843 0.99681836 0.99982369 
2501.5047 0.99694223 0.99995086 
2501.5456 0.99688281 0.99989814 
2501.5660 0.99701620 1.0000357  
2501.5864 0.99701085 1.0000343  
2501.6069 0.99706997 1.0000978  
2501.6273 0.99676013 0.99979135 
2501.6477 0.99688787 0.99992396 
2501.6682 0.99717926 1.0002210  
2501.6886 0.99707457 1.0001207  
2501.7090 0.99702094 1.0000718  
2501.7295 0.99682177 0.99987703 
2501.7499 0.99688436 0.99994483 
2501.7703 0.99686792 0.99993348 
2501.7908 0.99702260 1.0000937  
2501.8112 0.99694370 1.0000196  
2501.8316 0.99683765 0.99991830 
2501.8520 0.99699731 1.0000833  
2501.8725 0.99684815 0.99993870 
2501.8929 0.99682641 0.99992155 
2501.9133 0.99704297 1.0001435  
2501.9338 0.99684717 0.99995164 
2501.9542 0.99683129 0.99994021 
2501.9746 0.99701422 1.0001278  
2501.9951 0.99682229 0.99993931 
2502.0359 0.99687020 0.99999460 
2502.0564 0.99669915 0.99982624 
2502.0768 0.99691226 1.0000430  
2502.0972 0.99695586 1.0000893  
2502.1177 0.99691936 1.0000550  
2502.1381 0.99689666 1.0000341  
2502.1585 0.99667824 0.99981668 
2502.1790 0.99696838 1.0001089  
2502.1994 0.99726503 1.0004072  
2502.2198 0.99693714 1.0000786  
2502.2403 0.99678373 0.99992448 
2502.2607 0.99682169 0.99996184 
2502.2811 0.99690659 1.0000459  
2502.3015 0.99703414 1.0001721  
2502.3220 0.99698474 1.0001203  
2502.3424 0.99675187 0.99988385 
2502.3628 0.99656237 0.99969035 
2502.3833 0.99691364 1.0000387  
2502.4037 0.99673232 0.99985204 
2502.4241 0.99699244 1.0001077  
2502.4446 0.99672979 0.99983832 
2502.4650 0.99684817 0.99995050 
2502.4854 0.99694999 1.0000456  
2502.5263 0.99683944 0.99991897 
2502.5467 0.99688312 0.99995423 
2502.5672 0.99698617 1.0000486  
2502.5876 0.99695895 1.0000119  
2502.6080 0.99701445 1.0000576  
2502.6285 0.99707747 1.0001107  
2502.6489 0.99703119 1.0000537  
2502.6693 0.99697544 0.99998681 
2502.6897 0.99702831 1.0000288  
2502.7102 0.99711385 1.0001029  
2502.7306 0.99700220 0.99997939 
2502.7510 0.99685570 0.99982056 
2502.7715 0.99697782 0.99993085 
2502.7919 0.99695728 0.99989793 
2502.8123 0.99734797 1.0002774  
2502.8328 0.99718632 1.0001028  
2502.8532 0.99685430 0.99975718 
2502.8736 0.99702647 0.99991724 
2502.8941 0.99712305 1.0000014  
2502.9145 0.99715952 1.0000253  
2502.9349 0.99686160 0.99971381 
2502.9554 0.99711537 0.99995564 
2502.9758 0.99711894 0.99994686 
2503.0167 0.99729767 1.0001013  
2503.0371 0.99688975 0.99968002 
2503.0575 0.99741661 1.0001963  
2503.0780 0.99741801 1.0001859  
2503.0984 0.99736003 1.0001164  
2503.1188 0.99689053 0.99963409 
2503.1392 0.99718984 0.99992334 
2503.1597 0.99738010 1.0001035  
2503.1801 0.99757329 1.0002867  
2503.2005 0.99741796 1.0001210  
2503.2210 0.99729730 0.99999003 
2503.2414 0.99740990 1.0000934  
2503.2618 0.99744844 1.0001227  
2503.2823 0.99730316 0.99996788 
2503.3027 0.99762212 1.0002788  
2503.3231 0.99732146 0.99996866 
2503.3436 0.99728998 0.99992849 
2503.3640 0.99747949 1.0001101  
2503.3844 0.99731219 0.99993408 
2503.4049 0.99736095 0.99997496 
2503.4253 0.99730928 0.99991509 
2503.4457 0.99726809 0.99986585 
2503.4662 0.99752258 1.0001132  
2503.4866 0.99753118 1.0001138  
2503.5070 0.99733400 0.99990851 
2503.5274 0.99732569 0.99989240 
2503.5479 0.99750890 1.0000684  
2503.5683 0.99730723 0.99985830 
2503.5887 0.99748487 1.0000287  
2503.6092 0.99735236 0.99988796 
2503.6296 0.99730738 0.99983503 
2503.6500 0.99741802 0.99993801 
2503.6705 0.99743052 0.99994247 
2503.6909 0.99736195 0.99986555 
2503.7113 0.99764754 1.0001434  
2503.7522 0.99754938 1.0000280  
2503.7726 0.99744168 0.99991112 
2503.7931 0.99753562 0.99999639 
2503.8135 0.99762028 1.0000720  
2503.8339 0.99771711 1.0001596  
2503.8544 0.99759327 1.0000258  
2503.8748 0.99760908 1.0000316  
2503.8952 0.99774809 1.0001607  
2503.9157 0.99755560 0.99995715 
2503.9361 0.99753534 0.99992602 
2503.9565 0.99764783 1.0000277  
2503.9769 0.99772371 1.0000923  
2503.9974 0.99769921 1.0000561  
2504.0178 0.99767712 1.0000218  
2504.0382 0.99753374 0.99986582 
2504.0587 0.99775095 1.0000709  
2504.0791 0.99762291 0.99992963 
2504.0995 0.99762512 0.99991882 
2504.1200 0.99759650 0.99987664 
2504.1404 0.99793065 1.0001978  
2504.1608 0.99803228 1.0002857  
2504.1813 0.99810226 1.0003415  
2504.2017 0.99809019 1.0003150  
2504.2426 0.99786108 1.0000555  
2504.2630 0.99771620 0.99989494 
2504.2834 0.99777716 0.99994056 
2504.3039 0.99781790 0.99996550 
2504.3243 0.99779260 0.99992426 
2504.3447 0.99773363 0.99984879 
2504.3651 0.99769928 0.99979772 
2504.3856 0.99775895 0.99984079 
2504.4060 0.99773318 0.99979776 
2504.4264 0.99772793 0.99977536 
2504.4469 0.99778596 0.99981590 
2504.5082 0.99809292 1.0000696  
2504.5899 0.99802840 0.99992971 
2504.6103 0.99802247 0.99990449 
2504.6308 0.99792459 0.99978684 
2504.6512 0.99820847 1.0000515  
2504.6716 0.99835209 1.0001754  
2504.6921 0.99823907 1.0000421  
2504.7125 0.99814497 0.99992744 
2504.7329 0.99798921 0.99975092 
2504.7533 0.99841590 1.0001579  
2504.7738 0.99831937 1.0000406  
2504.7942 0.99814917 0.99984955 
2504.8146 0.99813278 0.99981236 
2504.8351 0.99836756 1.0000272  
2504.8555 0.99827374 0.99991266 
2504.8759 0.99839956 1.0000183  
2504.8964 0.99841839 1.0000168  
2504.9168 0.99850536 1.0000838  
2504.9372 0.99846142 1.0000198  
2504.9577 0.99859484 1.0001336  
2504.9781 0.99875868 1.0002782  
2504.9985 0.99857279 1.0000727  
2505.0190 0.99864674 1.0001280  
2505.0394 0.99865538 1.0001179  
2505.0598 0.99862971 1.0000740  
2505.0803 0.99887350 1.0003003  
2505.1211 0.99861343 1.0000054  
2505.1416 0.99890628 1.0002821  
2505.1620 0.99869207 1.0000516  
2505.1824 0.99880437 1.0001485  
2505.2233 0.99878505 1.0001000  
2505.2437 0.99894597 1.0002475  
2505.2641 0.99861880 0.99990679 
2505.2846 0.99871125 0.99998719 
2505.3050 0.99870274 0.99996691 
2505.3254 0.99856907 0.99982215 
2505.3459 0.99867353 0.99991672 
2505.3663 0.99888016 1.0001142  
2505.3867 0.99902443 1.0002504  
2505.4072 0.99861826 0.99983626 
2505.4276 0.99849442 0.99970547 
2505.4480 0.99885414 1.0000598  
2505.4685 0.99864160 0.99984178 
2505.4889 0.99867008 0.99986595 
2505.5093 0.99881167 1.0000039  
2505.5298 0.99863497 0.99982370 
2505.5502 0.99883797 1.0000243  
2505.5706 0.99860500 0.99978862 
2505.5910 0.99865338 0.99983509 
2505.6115 0.99873245 0.99991288 
2505.6319 0.99858425 0.99976295 
2505.6523 0.99858301 0.99976063 
2505.6728 0.99875880 0.99993550 
2505.6932 0.99887614 1.0000520  
2505.7136 0.99899664 1.0001715  
2505.7341 0.99899517 1.0001691  
2505.7545 0.99900010 1.0001728  
2505.7749 0.99897920 1.0001505  
2505.7954 0.99883781 1.0000073  
2505.8362 0.99878726 0.99995224 
2505.8567 0.99894842 1.0001107  
2505.8771 0.99878523 0.99994393 
2505.8975 0.99863120 0.99978586 
2505.9180 0.99883447 0.99998470 
2505.9588 0.99894354 1.0000826  
2505.9792 0.99876534 0.99989730 
2505.9997 0.99865814 0.99978222 
2506.0201 0.99859429 0.99970953 
2506.0405 0.99896456 1.0000704  
2506.0610 0.99905372 1.0001487  
2506.0814 0.99905615 1.0001393  
2506.1018 0.99882429 0.99989384 
2506.1223 0.99898247 1.0000376  
2506.1427 0.99907860 1.0001181  
2506.1631 0.99898768 1.0000098  
2506.1836 0.99908533 1.0000888  
2506.2244 0.99918523 1.0001475  
2506.2449 0.99908054 1.0000202  
2506.2653 0.99920453 1.0001206  
2506.2857 0.99897201 0.99986316 
2506.3062 0.99909414 0.99995956 
2506.3266 0.99920853 1.0000475  
2506.3470 0.99931641 1.0001280  
2506.3675 0.99965228 1.0004356  
2506.3879 0.99926954 1.0000236  
2506.4083 0.99915848 0.99988283 
2506.4492 0.99905975 0.99972297 
2506.4696 0.99948658 1.0001189  
2506.4900 0.99922375 0.99982428 
2506.5105 0.99961005 1.0001790  
2506.5309 0.99926772 0.99980436 
2506.5513 0.99952802 1.0000325  
2506.5718 0.99961610 1.0000883  
2506.5922 0.99957303 1.0000128  
2506.6126 0.99964311 1.0000506  
2506.6331 0.99971671 1.0000920  
2506.6535 0.99967689 1.0000202  
2506.6739 0.99970835 1.0000199  
2506.7148 0.99967441 0.99992347 
2506.7352 0.99956357 0.99978216 
2506.7557 0.99975543 0.99994395 
2506.7761 0.99992490 1.0000841  
2506.7965 0.99980552 0.99993605 
2506.8169 0.99991978 1.0000222  
2506.8374 0.99981962 0.99989495 
2506.8578 0.99996912 1.0000182  
2506.8782 0.99996542 0.99998933 
2506.8987 0.99989787 0.99989739 
2506.9395 1.0001212  1.0000755  
2506.9600 1.0002152  1.0001485  
2506.9804 1.0001151  1.0000286  
2507.0008 1.0000768  0.99997135 
2507.0213 1.0001236  0.99999999 
2507.0417 1.0003113  1.0001704  
2507.0621 1.0003746  1.0002172  
2507.0826 1.0000429  0.99986997 
2507.1030 0.99992988 0.99974205 
2507.1234 1.0003693  1.0001671  
2507.1439 1.0001971  0.99998131 
2507.1643 1.0002309  1.0000020  
2507.1847 1.0001553  0.99991417 
2507.2051 1.0001350  0.99988173 
2507.2256 1.0002213  0.99995645 
2507.2460 1.0003431  1.0000668  
2507.2664 1.0001439  0.99985693 
2507.2869 1.0002400  0.99994220 
2507.3073 1.0002718  0.99996364 
2507.3277 1.0000882  0.99977002 
2507.3482 1.0001979  0.99986954 
2507.3686 1.0001539  0.99981578 
2507.3890 1.0002833  0.99993508 
2507.4299 1.0004572  1.0000890  
2507.4503 1.0004835  1.0001051  
2507.4708 1.0005517  1.0001630  
2507.4912 1.0006507  1.0002515  
2507.5116 1.0004156  1.0000058  
2507.5321 1.0005992  1.0001783  
2507.5525 1.0006728  1.0002405  
2507.5729 1.0005905  1.0001465  
2507.5933 1.0005557  1.0000995  
2507.6138 1.0005968  1.0001279  
2507.6342 1.0004107  0.99992860 
2507.6546 1.0005715  1.0000754  
2507.6751 1.0004703  0.99995996 
2507.6955 1.0003574  0.99983213 
2507.7159 1.0005426  1.0000012  
2507.7364 1.0004877  0.99993019 
2507.7568 1.0005443  0.99996982 
2507.7772 1.0006671  1.0000753  
2507.7977 1.0008050  1.0001953  
2507.8181 1.0005866  0.99995848 
2507.8385 1.0006116  0.99996464 
2507.8590 1.0005793  0.99991324 
2507.8794 1.0005490  0.99986340 
2507.9203 1.0007392  1.0000132  
2507.9407 1.0007111  0.99996447 
2507.9611 1.0005878  0.99982055 
2507.9816 1.0006339  0.99984541 
2508.0020 1.0008474  1.0000377  
2508.0224 1.0006480  0.99981694 
2508.0428 1.0007673  0.99991441 
2508.0633 1.0009863  1.0001114  
2508.0837 1.0006022  0.99970587 
2508.1041 1.0010313  1.0001126  
2508.1246 1.0011360  1.0001953  
2508.1654 1.0010037  1.0000188  
2508.1859 1.0008859  0.99987933 
2508.2063 1.0010695  1.0000407  
2508.2267 1.0009150  0.99986468 
2508.2472 1.0011541  1.0000819  
2508.2676 1.0010835  0.99998962 
2508.2880 1.0012860  1.0001704  
2508.3085 1.0014918  1.0003548  
2508.3289 1.0011922  1.0000346  
2508.3493 1.0014493  1.0002707  
2508.3698 1.0011469  0.99994835 
2508.4106 1.0010432  0.99980500 
2508.4310 1.0011756  0.99991772 
2508.4515 1.0011493  0.99987249 
2508.4719 1.0011700  0.99987450 
2508.4923 1.0012704  0.99995654 
2508.5128 1.0008739  0.99954306 
2508.5332 1.0013424  0.99999342 
2508.5536 1.0013005  0.99993449 
2508.5741 1.0012945  0.99991206 
2508.5945 1.0013271  0.99992866 
2508.6149 1.0015157  1.0001014  
2508.6558 1.0016703  1.0002256  
2508.6762 1.0016337  1.0001750  
2508.6967 1.0016783  1.0002056  
2508.7171 1.0017334  1.0002473  
2508.7375 1.0017379  1.0002391  
2508.7580 1.0013534  0.99984261 
2508.7784 1.0016213  1.0000985  
2508.7988 1.0017804  1.0002461  
2508.8192 1.0014581  0.99991352 
2508.8397 1.0017246  1.0001693  
2508.8601 1.0015372  0.99997266 
2508.9010 1.0017131  1.0001304  
2508.9214 1.0015232  0.99993284 
2508.9418 1.0013851  0.99978754 
2508.9623 1.0015620  0.99995726 
2508.9827 1.0015972  0.99998626 
2509.0031 1.0014291  0.99981274 
2509.0236 1.0014970  0.99987524 
2509.0440 1.0015580  0.99993165 
2509.0644 1.0014368  0.99980686 
2509.0849 1.0016627  1.0000291  
2509.1053 1.0019594  1.0003226  
2509.1462 1.0017643  1.0001247  
2509.1666 1.0016380  0.99999769 
2509.1870 1.0014378  0.99979801 
2509.2074 1.0016969  1.0000572  
2509.2279 1.0017876  1.0001489  
2509.2483 1.0013498  0.99971362 
2509.2687 1.0016449  1.0000105  
2509.2892 1.0015246  0.99989311 
2509.3096 1.0012146  0.99958685 
2509.3300 1.0016472  1.0000223  
2509.3505 1.0015947  0.99997397 
2509.3709 1.0015174  0.99990087 
2509.3913 1.0016283  1.0000161  
2509.4118 1.0015162  0.99990912 
2509.4322 1.0016403  1.0000379  
2509.4526 1.0015088  0.99991185 
2509.4731 1.0013946  0.99980323 
2509.4935 1.0016393  1.0000530  
2509.5139 1.0015903  1.0000095  
2509.5344 1.0015121  0.99993695 
2509.5548 1.0019174  1.0003471  
2509.5752 1.0019326  1.0003677  
2509.5956 1.0014597  0.99990096 
2509.6161 1.0017495  1.0001954  
2509.6365 1.0018082  1.0002591  
2509.6569 1.0016142  1.0000702  
2509.6774 1.0020167  1.0004768  
2509.6978 1.0013714  0.99983674 
2509.7182 1.0014993  0.99996854 
2509.7387 1.0015443  1.0000172  
2509.7591 1.0012577  0.99973412 
2509.7795 1.0011989  0.99967836 
2509.8000 1.0015626  1.0000438  
2509.8204 1.0012990  0.99978262 
2509.8408 1.0015737  1.0000582  
2509.8817 1.0015160  1.0000015  
2509.9021 1.0017430  1.0002278  
2509.9226 1.0018771  1.0003605  
2509.9430 1.0014108  0.99989294 
2509.9634 1.0016803  1.0001594  
2509.9839 1.0017620  1.0002375  
2510.0043 1.0017324  1.0002041  
2510.0247 1.0019043  1.0003713  
2510.0451 1.0013507  0.99981340 
2510.0656 1.0015184  0.99997513 
2510.0860 1.0013026  0.99975339 
2510.1269 1.0015061  0.99994261 
2510.1473 1.0016339  1.0000624  
2510.1677 1.0015683  0.99998852 
2510.1882 1.0016137  1.0000253  
2510.2086 1.0015382  0.99994084 
2510.2290 1.0012277  0.99962147 
2510.2495 1.0013202  0.99970400 
2510.2699 1.0015180  0.99989131 
2510.2903 1.0013901  0.99975318 
2510.3108 1.0015015  0.99985363 
2510.3312 1.0014539  0.99979512 
2510.3721 1.0015095  0.99982798 
2510.3925 1.0017350  1.0000415  
2510.4129 1.0018101  1.0001048  
2510.4333 1.0017074  0.99999025 
2510.4538 1.0017352  1.0000059  
2510.4742 1.0017620  1.0000204  
2510.4946 1.0017604  1.0000065  
2510.5151 1.0019026  1.0001362  
2510.5355 1.0016821  0.99990402 
2510.5559 1.0019992  1.0002083  
2510.5764 1.0019043  1.0001012  
2510.6172 1.0017957  0.99996836 
2510.6377 1.0016931  0.99985383 
2510.6581 1.0018393  0.99998805 
2510.6785 1.0018988  1.0000356  
2510.6990 1.0018010  0.99992637 
2510.7194 1.0018697  0.99998345 
2510.7398 1.0019339  1.0000362  
2510.7603 1.0019529  1.0000440  
2510.7807 1.0019781  1.0000581  
2510.8011 1.0018027  0.99987231 
2510.8215 1.0018754  0.99993419 
2510.8420 1.0020975  1.0001453  
2510.8624 1.0019961  1.0000337  
2510.8828 1.0020519  1.0000791  
2510.9033 1.0022154  1.0002323  
2510.9237 1.0019666  0.99997392 
2510.9441 1.0019690  0.99996657 
2510.9646 1.0022340  1.0002215  
2510.9850 1.0018294  0.99980813 
2511.0054 1.0022822  1.0002507  
2511.0259 1.0020068  0.99996645 
2511.0463 1.0021350  1.0000855  
2511.0667 1.0019944  0.99993601 
2511.1076 1.0020829  1.0000069  
2511.1280 1.0020634  0.99997869 
2511.1485 1.0022910  1.0001976  
2511.1689 1.0020690  0.99996775 
2511.1893 1.0021434  1.0000339  
2511.2097 1.0021146  0.99999711 
2511.2302 1.0023282  1.0002021  
2511.2506 1.0020596  0.99992640 
2511.2710 1.0022900  1.0001486  
2511.2915 1.0020654  0.99991682 
2511.3119 1.0018977  0.99974209 
2511.3323 1.0022714  1.0001077  
2511.3528 1.0022895  1.0001185  
2511.3732 1.0022244  1.0000464  
2511.3936 1.0022523  1.0000673  
2511.4141 1.0021632  0.99997167 
2511.4345 1.0020730  0.99987477 
2511.4549 1.0020775  0.99987279 
2511.4754 1.0023495  1.0001375  
2511.4958 1.0020076  0.99978968 
2511.5162 1.0020432  0.99981866 
2511.5367 1.0021783  0.99994702 
2511.5571 1.0024381  1.0001997  
2511.5979 1.0022107  0.99995940 
2511.6184 1.0020854  0.99982769 
2511.6388 1.0023402  1.0000749  
2511.6592 1.0020704  0.99979852 
2511.6797 1.0021798  0.99990037 
2511.7001 1.0023523  1.0000651  
2511.7205 1.0023323  1.0000374  
2511.7410 1.0023299  1.0000269  
2511.7614 1.0023277  1.0000164  
2511.7818 1.0022944  0.99997466 
2511.8023 1.0021903  0.99986199 
2511.8227 1.0023502  1.0000120  
2511.8431 1.0025233  1.0001752  
2511.8636 1.0021927  0.99983515 
2511.8840 1.0026694  1.0003001  
2511.9044 1.0023030  0.99992352 
2511.9249 1.0022953  0.99990440 
2511.9453 1.0025565  1.0001528  
2511.9657 1.0023624  0.99994678 
2511.9861 1.0023580  0.99992919 
2512.0066 1.0022889  0.99984657 
2512.0270 1.0022753  0.99981848 
2512.0474 1.0024768  1.0000045  
2512.0883 1.0025394  1.0000349  
2512.1087 1.0024094  0.99988808 
2512.1292 1.0026559  1.0001159  
2512.1496 1.0026753  1.0001169  
2512.1700 1.0022948  0.99971770 
2512.1905 1.0027888  1.0001904  
2512.2109 1.0026232  1.0000042  
2512.2313 1.0026661  1.0000249  
2512.2518 1.0026965  1.0000328  
2512.2722 1.0026838  0.99999692 
2512.2926 1.0026845  0.99997395 
2512.3335 1.0028665  1.0001062  
2512.3539 1.0025733  0.99978849 
2512.3743 1.0033317  1.0005189  
2512.3948 1.0029518  1.0001141  
2512.4152 1.0028613  0.99999738 
2512.4356 1.0029788  1.0000881  
2512.4561 1.0026712  0.99975440 
2512.4765 1.0030245  1.0000795  
2512.4969 1.0030328  1.0000606  
2512.5174 1.0030774  1.0000780  
2512.5378 1.0028651  0.99983899 
2512.5582 1.0030836  1.0000296  
2512.5787 1.0031753  1.0000938  
2512.5991 1.0030944  0.99998619 
2512.6195 1.0030508  0.99991589 
2512.6400 1.0031663  1.0000044  
2512.6604 1.0029949  0.99980726 
2512.6808 1.0033853  1.0001702  
2512.7013 1.0033966  1.0001560  
2512.7217 1.0031480  0.99988293 
2512.7421 1.0030603  0.99977088 
2512.7625 1.0031083  0.99979439 
2512.7830 1.0034436  1.0001048  
2512.8238 1.0037919  1.0004064  
2512.8443 1.0031740  0.99976902 
2512.8647 1.0036425  1.0002150  
2512.8851 1.0035507  1.0001033  
2512.9056 1.0034195  0.99995327 
2512.9260 1.0035837  1.0000984  
2512.9464 1.0037224  1.0002194  
2512.9669 1.0034090  0.99989043 
2512.9873 1.0033778  0.99984382 
2513.0077 1.0034496  0.99990064 
2513.0282 1.0032942  0.99973178 
2513.0486 1.0036402  1.0000632  
2513.0690 1.0037794  1.0001894  
2513.0895 1.0034425  0.99984209 
2513.1099 1.0034044  0.99979254 
2513.1303 1.0032519  0.99963015 
2513.1508 1.0036091  0.99997581 
2513.1712 1.0033724  0.99973038 
2513.1916 1.0039759  1.0003223  
2513.2120 1.0038027  1.0001409  
2513.2325 1.0037584  1.0000883  
2513.2529 1.0038797  1.0002010  
2513.2733 1.0039097  1.0002229  
2513.3142 1.0036185  0.99991747 
2513.3346 1.0038134  1.0001043  
2513.3551 1.0037099  0.99999365 
2513.3755 1.0037184  0.99999500 
2513.3959 1.0038607  1.0001294  
2513.4164 1.0037419  1.0000036  
2513.4368 1.0034996  0.99975497 
2513.4572 1.0036380  0.99988535 
2513.4777 1.0037467  0.99998578 
2513.4981 1.0035854  0.99981705 
2513.5185 1.0036296  0.99985290 
2513.5594 1.0037668  0.99997209 
2513.5798 1.0041882  1.0003826  
2513.6002 1.0038291  1.0000149  
2513.6207 1.0038596  1.0000352  
2513.6411 1.0040543  1.0002182  
2513.6615 1.0037438  0.99989766 
2513.6820 1.0043484  1.0004879  
2513.7024 1.0038085  0.99993726 
2513.7228 1.0038439  0.99995939 
2513.7433 1.0037304  0.99983232 
2513.7637 1.0037659  0.99985332 
2513.7841 1.0033368  0.99941077 
2513.8046 1.0038724  0.99992850 
2513.8250 1.0037210  0.99976168 
2513.8454 1.0039061  0.99992939 
2513.8659 1.0038092  0.99981570 
2513.8863 1.0040269  1.0000151  
2513.9067 1.0043562  1.0003253  
2513.9272 1.0040991  1.0000507  
2513.9476 1.0042337  1.0001663  
2513.9680 1.0040887  1.0000028  
2513.9884 1.0043852  1.0002787  
2514.0089 1.0041462  1.0000210  
2514.0497 1.0043333  1.0001673  
2514.0702 1.0043487  1.0001623  
2514.0906 1.0044576  1.0002504  
2514.1110 1.0043345  1.0001071  
2514.1315 1.0042995  1.0000514  
2514.1519 1.0040846  0.99981664 
2514.1723 1.0042056  0.99991606 
2514.1928 1.0041811  0.99987073 
2514.2132 1.0042882  0.99995634 
2514.2336 1.0042333  0.99988058 
2514.2541 1.0043182  0.99994393 
2514.2949 1.0044071  0.99999072 
2514.3154 1.0043989  0.99996173 
2514.3358 1.0044596  1.0000014  
2514.3562 1.0046101  1.0001308  
2514.3766 1.0045220  1.0000225  
2514.3971 1.0046363  1.0001162  
2514.4175 1.0043915  0.99985241 
2514.4379 1.0046721  1.0001121  
2514.4584 1.0045740  0.99999512 
2514.4788 1.0046534  1.0000550  
2514.4992 1.0046942  1.0000767  
2514.5401 1.0043742  0.99972135 
2514.5605 1.0045093  0.99983787 
2514.5810 1.0045125  0.99982325 
2514.6014 1.0044928  0.99978607 
2514.6218 1.0047624  1.0000374  
2514.6423 1.0042214  0.99948221 
2514.6627 1.0042123  0.99945651 
2514.6831 1.0040907  0.99931949 
2514.7036 1.0044613  0.99967234 
2514.7240 1.0041203  0.99931749 
2514.7444 1.0046697  0.99984897 
2514.7853 1.0049892  1.0001375  
2514.8057 1.0050155  1.0001494  
2514.8261 1.0051652  1.0002845  
2514.8466 1.0050846  1.0001908  
2514.8670 1.0050341  1.0001273  
2514.8874 1.0050608  1.0001411  
2514.9079 1.0046674  0.99973704 
2514.9283 1.0050695  1.0001250  
2514.9487 1.0047518  0.99979703 
2514.9692 1.0045692  0.99960388 
2514.9896 1.0048456  0.99986785 
2515.0305 1.0046421  0.99964420 
2515.0509 1.0049343  0.99992501 
2515.0713 1.0050033  0.99998419 
2515.0918 1.0049994  0.99997121 
2515.1122 1.0049408  0.99990409 
2515.1326 1.0048342  0.99978957 
2515.1530 1.0050853  1.0000314  
2515.1735 1.0051894  1.0001273  
2515.1939 1.0053571  1.0002870  
2515.2143 1.0050321  0.99995686 
2515.2348 1.0050664  0.99998456 
2515.2756 1.0050660  0.99997200 
2515.2961 1.0049530  0.99985396 
2515.3165 1.0051397  1.0000343  
2515.3369 1.0053869  1.0002749  
2515.3574 1.0054381  1.0003207  
2515.3778 1.0050421  0.99992159 
2515.3982 1.0052337  1.0001071  
2515.4187 1.0054134  1.0002811  
2515.4391 1.0049856  0.99985035 
2515.4595 1.0048456  0.99970585 
2515.4800 1.0050193  0.99987344 
2515.5208 1.0049916  0.99983478 
2515.5412 1.0049864  0.99982392 
2515.5617 1.0052523  1.0000822  
2515.5821 1.0052597  1.0000832  
2515.6025 1.0051998  1.0000169  
2515.6230 1.0053044  1.0001138  
2515.6434 1.0053778  1.0001791  
2515.6638 1.0054836  1.0002763  
2515.6843 1.0054204  1.0002049  
2515.7047 1.0051354  0.99991234 
2515.7251 1.0049710  0.99973922 
2515.7660 1.0054960  1.0002403  
2515.7864 1.0052132  0.99994717 
2515.8069 1.0048440  0.99956766 
2515.8273 1.0053093  1.0000175  
2515.8477 1.0053305  1.0000245  
2515.8682 1.0056791  1.0003565  
2515.8886 1.0056142  1.0002762  
2515.9090 1.0053665  1.0000133  
2515.9294 1.0053462  0.99997560 
2515.9499 1.0055480  1.0001576  
2515.9703 1.0054710  1.0000614  
2516.0112 1.0053955  0.99994439 
2516.0316 1.0053934  0.99992009 
2516.0520 1.0054529  0.99995627 
2516.0725 1.0053852  0.99986528 
2516.0929 1.0055026  0.99995754 
2516.1133 1.0056734  1.0001023  
2516.1338 1.0055504  0.99995424 
2516.1542 1.0055245  0.99990246 
2516.1746 1.0053768  0.99972891 
2516.1951 1.0055749  0.99989887 
2516.2155 1.0053821  0.99967979 
2516.2564 1.0056664  0.99990665 
2516.2768 1.0057872  0.99999878 
2516.2972 1.0058642  1.0000470  
2516.3176 1.0057415  0.99989670 
2516.3381 1.0058568  0.99998278 
2516.3585 1.0058777  0.99997507 
2516.3789 1.0059321  1.0000010  
2516.3994 1.0061813  1.0002204  
2516.4198 1.0059978  1.0000100  
2516.4402 1.0060960  1.0000797  
2516.4607 1.0060444  1.0000008  
2516.5015 1.0059723  0.99987499 
2516.5220 1.0062826  1.0001571  
2516.5424 1.0059408  0.99979140 
2516.5628 1.0061081  0.99993242 
2516.5833 1.0064863  1.0002838  
2516.6037 1.0059129  0.99968952 
2516.6241 1.0066060  1.0003549  
2516.6446 1.0063376  1.0000656  
2516.6650 1.0063962  1.0001020  
2516.6854 1.0063642  1.0000491  
2516.7058 1.0062501  0.99991575 
2516.7467 1.0064495  1.0000764  
2516.7671 1.0061637  0.99977489 
2516.7876 1.0063759  0.99996916 
2516.8080 1.0063571  0.99993450 
2516.8284 1.0064899  1.0000513  
2516.8489 1.0067248  1.0002701  
2516.8693 1.0064973  1.0000301  
2516.8897 1.0066305  1.0001488  
2516.9102 1.0068554  1.0003597  
2516.9306 1.0064762  0.99997029 
2516.9510 1.0062758  0.99975938 
2516.9919 1.0064823  0.99994194 
2517.0123 1.0067364  1.0001836  
2517.0328 1.0066080  1.0000456  
2517.0532 1.0065034  0.99993121 
2517.0736 1.0064382  0.99985640 
2517.0940 1.0066399  1.0000470  
2517.1145 1.0062120  0.99961212 
2517.1349 1.0066008  0.99998854 
2517.1553 1.0066470  1.0000249  
2517.1758 1.0066123  0.99998066 
2517.1962 1.0065856  0.99994448 
2517.2371 1.0064648  0.99980469 
2517.2575 1.0067018  1.0000301  
2517.2779 1.0066473  0.99996571 
2517.2984 1.0069730  1.0002786  
2517.3188 1.0064379  0.99973637 
2517.3392 1.0067398  1.0000252  
2517.3597 1.0063985  0.99967471 
2517.3801 1.0070211  1.0002811  
2517.4005 1.0067584  1.0000078  
2517.4210 1.0068616  1.0000973  
2517.4414 1.0069230  1.0001450  
2517.4822 1.0068695  1.0000633  
2517.5027 1.0072060  1.0003824  
2517.5231 1.0069135  1.0000761  
2517.5435 1.0068277  0.99997453 
2517.5640 1.0069832  1.0001119  
2517.5844 1.0064481  0.99956311 
2517.6048 1.0069010  0.99999488 
2517.6253 1.0069552  1.0000300  
2517.6457 1.0069491  1.0000046  
2517.6661 1.0068332  0.99986951 
2517.6866 1.0072032  1.0002168  
2517.7274 1.0070050  0.99997729 
2517.7479 1.0068262  0.99977762 
2517.7683 1.0068853  0.99981346 
2517.7887 1.0068649  0.99976997 
2517.8092 1.0070380  0.99991774 
2517.8296 1.0072395  1.0000933  
2517.8500 1.0075168  1.0003433  
2517.8704 1.0070858  0.99988964 
2517.8909 1.0070671  0.99984475 
2517.9113 1.0073146  1.0000637  
2517.9317 1.0072845  1.0000060  
2517.9726 1.0072519  0.99991688 
2517.9930 1.0074263  1.0000609  
2518.0135 1.0074927  1.0000968  
2518.0339 1.0075260  1.0000993  
2518.0543 1.0076405  1.0001819  
2518.0748 1.0076102  1.0001201  
2518.0952 1.0077495  1.0002260  
2518.1156 1.0074025  0.99984863 
2518.1361 1.0075334  0.99994521 
2518.1565 1.0076246  1.0000015  
2518.1769 1.0076617  1.0000035  
2518.2178 1.0078138  1.0000833  
2518.2382 1.0077191  0.99995286 
2518.2586 1.0078119  1.0000082  
2518.2791 1.0077361  0.99989554 
2518.2995 1.0080621  1.0001813  
2518.3199 1.0077498  0.99983343 
2518.3404 1.0076516  0.99969802 
2518.3608 1.0078494  0.99985579 
2518.3812 1.0079449  0.99991211 
2518.4017 1.0080640  0.99999197 
2518.4221 1.0083485  1.0002357  
2518.4630 1.0085049  1.0003146  
2518.4834 1.0085573  1.0003286  
2518.5038 1.0082391  0.99997522 
2518.5243 1.0082432  0.99994205 
2518.5447 1.0081957  0.99985816 
2518.5651 1.0083831  1.0000077  
2518.5856 1.0081771  0.99976757 
2518.6060 1.0082998  0.99985410 
2518.6264 1.0085268  1.0000447  
2518.6468 1.0086696  1.0001524  
2518.6673 1.0083756  0.99982796 
2518.7081 1.0088470  1.0002321  
2518.7286 1.0089392  1.0002931  
2518.7490 1.0086271  0.99995464 
2518.7694 1.0086684  0.99996760 
2518.7899 1.0085006  0.99977430 
2518.8103 1.0085432  0.99979097 
2518.8307 1.0084760  0.99970010 
2518.8512 1.0086361  0.99983574 
2518.8716 1.0088726  1.0000488  
2518.8920 1.0089747  1.0001300  
2518.9125 1.0090941  1.0002298  
2518.9533 1.0092306  1.0003335  
2518.9738 1.0086449  0.99973940 
2518.9942 1.0087600  0.99984172 
2519.0146 1.0088183  0.99988929 
2519.0350 1.0085507  0.99961534 
2519.0555 1.0087084  0.99976420 
2519.0759 1.0088266  0.99987534 
2519.0963 1.0090732  1.0001148  
2519.1168 1.0090961  1.0001337  
2519.1372 1.0092681  1.0003016  
2519.1576 1.0090987  1.0001317  
2519.1985 1.0091976  1.0002285  
2519.2189 1.0091314  1.0001632  
2519.2394 1.0094188  1.0004491  
2519.2598 1.0088563  0.99989311 
2519.2802 1.0090153  1.0000526  
2519.3007 1.0088640  0.99990485 
2519.3211 1.0087232  0.99976776 
2519.3415 1.0085094  0.99955837 
2519.3620 1.0084963  0.99954797 
2519.3824 1.0089095  0.99995997 
2519.4028 1.0090926  1.0001438  
2519.4437 1.0092588  1.0003127  
2519.4641 1.0093657  1.0004200  
2519.4845 1.0088310  0.99989100 
2519.5050 1.0087812  0.99984202 
2519.5254 1.0091236  1.0001812  
2519.5458 1.0090195  1.0000770  
2519.5663 1.0090112  1.0000668  
2519.5867 1.0090867  1.0001388  
2519.6071 1.0089834  1.0000327  
2519.6276 1.0091485  1.0001914  
2519.6480 1.0092478  1.0002838  
2519.6889 1.0089556  0.99997792 
2519.7093 1.0090533  1.0000646  
2519.7297 1.0089143  0.99991503 
2519.7502 1.0091217  1.0001075  
2519.7706 1.0089062  0.99987921 
2519.7910 1.0090163  0.99997261 
2519.8114 1.0094632  1.0003983  
2519.8319 1.0090726  0.99999272 
2519.8523 1.0088213  0.99972441 
2519.8727 1.0090474  0.99992767 
2519.8932 1.0092832  1.0001398  
2519.9340 1.0091313  0.99994343 
2519.9545 1.0095205  1.0003046  
2519.9749 1.0092449  1.0000065  
2519.9953 1.0088083  0.99954837 
2520.0158 1.0092015  0.99991136 
2520.0362 1.0091488  0.99983203 
2520.0566 1.0088026  0.99946149 
2520.0771 1.0093973  1.0000226  
2520.0975 1.0093930  0.99998986 
2520.1179 1.0091345  0.99970485 
2520.1384 1.0091181  0.99965952 
2520.1996 1.0094925  0.99994193 
2520.2201 1.0095318  0.99995090 
2520.2405 1.0093921  0.99978280 
2520.2609 1.0095041  0.99986401 
2520.2814 1.0096971  1.0000255  
2520.3018 1.0099394  1.0002361  
2520.3222 1.0096209  0.99989153 
2520.3427 1.0101578  1.0003942  
2520.3631 1.0099158  1.0001263  
2520.3835 1.0097355  0.99991948 
2520.4244 1.0099880  1.0001148  
2520.4448 1.0098565  0.99995802 
2520.4653 1.0098436  0.99991943 
2520.4857 1.0100685  1.0001170  
2520.5061 1.0097771  0.99980409 
2520.5266 1.0101743  1.0001735  
2520.5470 1.0102415  1.0002166  
2520.5674 1.0101565  1.0001099  
2520.5878 1.0102952  1.0002252  
2520.6083 1.0100689  0.99997956 
2520.6287 1.0100994  0.99998887 
2520.6696 1.0101388  0.99998752 
2520.7513 1.0101862  0.99995942 
2520.7717 1.0105801  1.0003318  
2520.7922 1.0103428  1.0000796  
2520.8126 1.0105458  1.0002635  
2520.8330 1.0102220  0.99992667 
2520.8535 1.0102328  0.99992118 
2520.8739 1.0102564  0.99992856 
2520.9148 1.0103996  1.0000396  
2520.9352 1.0105178  1.0001415  
2520.9556 1.0102665  0.99987794 
2520.9760 1.0105052  1.0000997  
2520.9965 1.0103127  0.99989482 
2521.0169 1.0104744  1.0000407  
2521.0373 1.0104735  1.0000258  
2521.0578 1.0104985  1.0000368  
2521.0782 1.0104460  0.99997129 
2521.0986 1.0101505  0.99966510 
2521.1191 1.0102732  0.99977314 
2521.1599 1.0107531  1.0002212  
2521.1804 1.0107317  1.0001868  
2521.2008 1.0106987  1.0001409  
2521.2212 1.0105677  0.99999793 
2521.2417 1.0103241  0.99974364 
2521.2621 1.0103773  0.99978295 
2521.2825 1.0104481  0.99983945 
2521.3030 1.0106988  1.0000742  
2521.3234 1.0104892  0.99985340 
2521.3438 1.0103623  0.99971386 
2521.3642 1.0108650  1.0001976  
2521.4051 1.0106892  0.99999557 
2521.4255 1.0109364  1.0002257  
2521.4460 1.0106191  0.99989721 
2521.4664 1.0104645  0.99972942 
2521.4868 1.0108001  1.0000463  
2521.5073 1.0110255  1.0002541  
2521.5277 1.0109691  1.0001828  
2521.5481 1.0107573  0.99995725 
2521.5686 1.0109382  1.0001200  
2521.5890 1.0107899  0.99995663 
2521.6094 1.0110373  1.0001843  
2521.6503 1.0108561  0.99996985 
2521.6707 1.0110050  1.0000990  
2521.6912 1.0107924  0.99986994 
2521.7116 1.0111668  1.0002210  
2521.7320 1.0109939  1.0000305  
2521.7524 1.0111541  1.0001685  
2521.7729 1.0109219  0.99991824 
2521.7933 1.0107793  0.99975597 
2521.8137 1.0107990  0.99975363 
2521.8342 1.0109706  0.99990082 
2521.8546 1.0111878  1.0000925  
2521.8955 1.0110144  0.99987306 
2521.9159 1.0110318  0.99986526 
2521.9363 1.0111098  0.99991675 
2521.9568 1.0110162  0.99979788 
2521.9772 1.0112585  1.0000104  
2521.9976 1.0113992  1.0001215  
2522.0181 1.0113122  1.0000070  
2522.0385 1.0110148  0.99968394 
2522.0589 1.0111091  0.99974764 
2522.0794 1.0110738  0.99968244 
2522.0998 1.0120403  1.0006074  
2522.1406 1.0115942  1.0001040  
2522.1611 1.0117627  1.0002387  
2522.1815 1.0115218  0.99996876 
2522.2019 1.0114622  0.99987753 
2522.2224 1.0116176  0.99999895 
2522.2428 1.0117974  1.0001442  
2522.2632 1.0117645  1.0000789  
2522.2837 1.0117211  1.0000036  
2522.3041 1.0120575  1.0003033  
2522.3245 1.0120827  1.0002960  
2522.3450 1.0117667  0.99995125 
2522.3858 1.0119127  1.0000312  
2522.4063 1.0118601  0.99994745 
2522.4267 1.0119862  1.0000404  
2522.4471 1.0120273  1.0000500  
2522.4676 1.0119751  0.99996768 
2522.4880 1.0118917  0.99985502 
2522.5084 1.0122656  1.0001947  
2522.5288 1.0123276  1.0002267  
2522.5493 1.0121036  0.99997660 
2522.5697 1.0121237  0.99996846 
2522.5901 1.0122154  1.0000319  
2522.6310 1.0120979  0.99986326 
2522.6514 1.0121333  0.99987312 
2522.6719 1.0123166  1.0000300  
2522.6923 1.0122085  0.99989985 
2522.7127 1.0122444  0.99991314 
2522.7332 1.0123718  1.0000177  
2522.7536 1.0123687  0.99999439 
2522.7740 1.0126496  1.0002525  
2522.7945 1.0122348  0.99982421 
2522.8149 1.0124212  0.99999062 
2522.8762 1.0122305  0.99975443 
2522.8966 1.0122862  0.99979502 
2522.9170 1.0123606  0.99985462 
2522.9375 1.0126283  1.0001060  
2522.9579 1.0128819  1.0003439  
2522.9783 1.0125104  0.99996505 
2522.9988 1.0125819  1.0000244  
2523.0192 1.0122384  0.99967427 
2523.0396 1.0127760  1.0001949  
2523.0601 1.0124358  0.99984894 
2523.0805 1.0125025  0.99990538 
2523.1214 1.0124355  0.99982145 
2523.1418 1.0123536  0.99973204 
2523.1622 1.0124245  0.99979376 
2523.1827 1.0128491  1.0002052  
2523.2031 1.0128433  1.0001918  
2523.2235 1.0129654  1.0003046  
2523.2440 1.0127083  1.0000434  
2523.2644 1.0124976  0.99982811 
2523.2848 1.0128748  1.0001933  
2523.3052 1.0125637  0.99987875 
2523.3257 1.0129109  1.0002143  
2523.3665 1.0123707  0.99966639 
2523.3870 1.0128907  1.0001722  
2523.4278 1.0130085  1.0002733  
2523.4483 1.0131776  1.0004322  
2523.4687 1.0127506  1.0000024  
2523.4891 1.0125812  0.99982649 
2523.5096 1.0129572  1.0001889  
2523.5300 1.0128661  1.0000898  
2523.5504 1.0127097  0.99992608 
2523.6117 1.0127071  0.99989414 
2523.6322 1.0123821  0.99956280 
2523.6526 1.0128633  1.0000276  
2523.6730 1.0128586  1.0000121  
2523.6934 1.0129996  1.0001406  
2523.7139 1.0126836  0.99981754 
2523.7343 1.0129394  1.0000587  
2523.7547 1.0129367  1.0000445  
2523.7752 1.0131086  1.0002024  
2523.7956 1.0127528  0.99983954 
2523.8569 1.0126651  0.99971665 
2523.8773 1.0127589  0.99979706 
2523.8978 1.0129197  0.99994329 
2523.9182 1.0130789  1.0000880  
2523.9386 1.0129266  0.99992482 
2523.9591 1.0129026  0.99988839 
2523.9795 1.0133743  1.0003410  
2523.9999 1.0130266  0.99998499 
2524.0204 1.0132563  1.0001989  
2524.0408 1.0129436  0.99987693 
2524.0612 1.0134609  1.0003745  
2524.1021 1.0126805  0.99957763 
2524.1225 1.0131509  1.0000288  
2524.1429 1.0127004  0.99957072 
2524.1634 1.0131338  0.99998536 
2524.1838 1.0132441  1.0000808  
2524.2042 1.0134083  1.0002295  
2524.2247 1.0135779  1.0003837  
2524.2451 1.0132088  1.0000061  
2524.2655 1.0135925  1.0003714  
2524.2860 1.0133570  1.0001259  
2524.3064 1.0132632  1.0000202  
2524.3473 1.0132107  0.99994218 
2524.3677 1.0130254  0.99974634 
2524.3881 1.0132441  0.99994922 
2524.4086 1.0132449  0.99993749 
2524.4290 1.0135047  1.0001814  
2524.4494 1.0133789  1.0000447  
2524.4698 1.0129994  0.99965808 
2524.4903 1.0133375  0.99997954 
2524.5107 1.0131690  0.99980135 
2524.5311 1.0132864  0.99990560 
2524.5516 1.0133817  0.99998805 
2524.5924 1.0135044  1.0000869  
2524.6129 1.0134039  0.99997696 
2524.6333 1.0134669  1.0000287  
2524.6537 1.0134461  0.99999786 
2524.6742 1.0133046  0.99984826 
2524.6946 1.0139887  1.0005137  
2524.7150 1.0132264  0.99975216 
2524.7355 1.0132597  0.99977596 
2524.7559 1.0134512  0.99995625 
2524.7763 1.0134701  0.99996661 
2524.7968 1.0137309  1.0002159  
2524.8376 1.0137580  1.0002279  
2524.8580 1.0137761  1.0002392  
2524.8785 1.0134559  0.99991680 
2524.8989 1.0135421  0.99999608 
2524.9193 1.0133892  0.99983966 
2524.9398 1.0133203  0.99976670 
2524.9602 1.0133815  0.99982253 
2524.9806 1.0134882  0.99992370 
2525.0011 1.0140064  1.0004314  
2525.0215 1.0136195  1.0000467  
2525.0419 1.0135318  0.99995722 
2525.0828 1.0135127  0.99993398 
2525.1032 1.0136229  1.0000409  
2525.1237 1.0136246  1.0000410  
2525.1441 1.0134400  0.99985780 
2525.1645 1.0137281  1.0001410  
2525.1850 1.0134186  0.99983452 
2525.2054 1.0133624  0.99977830 
2525.2258 1.0137590  1.0001691  
2525.2462 1.0134264  0.99984012 
2525.2667 1.0136716  1.0000813  
2525.2871 1.0138524  1.0002590  
2525.3280 1.0137376  1.0001441  
2525.3484 1.0136535  1.0000601  
2525.3688 1.0134062  0.99981494 
2525.3893 1.0137955  1.0001976  
2525.4097 1.0133733  0.99977951 
2525.4301 1.0135351  0.99993719 
2525.4506 1.0136230  1.0000216  
2525.4710 1.0136431  1.0000390  
2525.4914 1.0136119  1.0000054  
2525.5732 1.0136594  1.0000359  
2525.5936 1.0137323  1.0001024  
2525.6140 1.0135235  0.99989043 
2525.6344 1.0138050  1.0001615  
2525.6549 1.0135294  0.99988250 
2525.6753 1.0136820  1.0000251  
2525.6957 1.0137543  1.0000877  
2525.7162 1.0134283  0.99975650 
2525.7366 1.0137755  1.0000887  
2525.7570 1.0135244  0.99982990 
2525.7775 1.0139914  1.0002789  
2525.8183 1.0136211  0.99988770 
2525.8388 1.0137628  1.0000136  
2525.8592 1.0137830  1.0000192  
2525.8796 1.0137012  0.99992372 
2525.9001 1.0138947  1.0000989  
2525.9205 1.0137859  0.99997576 
2525.9409 1.0137605  0.99993411 
2525.9614 1.0138374  0.99999322 
2525.9818 1.0134532  0.99959720 
2526.0022 1.0140691  1.0001872  
2526.0226 1.0139249  1.0000273  
2526.0839 1.0139790  1.0000262  
2526.1044 1.0139162  0.99994590 
2526.1248 1.0140972  1.0001060  
2526.1452 1.0141188  1.0001088  
2526.1657 1.0140202  0.99999301 
2526.1861 1.0140423  0.99999660 
2526.2065 1.0140152  0.99995145 
2526.2270 1.0142019  1.0001175  
2526.2474 1.0140953  0.99999443 
2526.2678 1.0141108  0.99999193 
2526.3087 1.0142069  1.0000521  
2526.3291 1.0141668  0.99999552 
2526.3496 1.0143859  1.0001952  
2526.3700 1.0140004  0.99979908 
2526.3904 1.0143198  1.0000984  
2526.4108 1.0140155  0.99978334 
2526.4313 1.0141883  0.99993911 
2526.4517 1.0144403  1.0001736  
2526.4721 1.0142269  0.99994992 
2526.4926 1.0142784  0.99998791 
2526.5130 1.0142571  0.99995488 
2526.5539 1.0143640  1.0000382  
2526.5743 1.0142508  0.99991649 
2526.5947 1.0144058  1.0000597  
2526.6152 1.0142878  0.99993435 
2526.6356 1.0144241  1.0000604  
2526.6560 1.0144090  1.0000375  
2526.6765 1.0142039  0.99982791 
2526.6969 1.0143566  0.99997145 
2526.7173 1.0143199  0.99992881 
2526.7378 1.0144749  1.0000756  
2526.7582 1.0146060  1.0001993  
2526.7990 1.0143838  0.99997039 
2526.8195 1.0143027  0.99988606 
2526.8399 1.0142395  0.99981994 
2526.8603 1.0145379  1.0001104  
2526.8808 1.0144984  1.0000683  
2526.9012 1.0145818  1.0001475  
2526.9216 1.0142864  0.99985361 
2526.9421 1.0144266  0.99998939 
2526.9625 1.0146921  1.0002491  
2526.9829 1.0144989  1.0000567  
2527.0034 1.0143717  0.99992976 
2527.0442 1.0142756  0.99983252 
2527.0647 1.0142329  0.99978936 
2527.0851 1.0146118  1.0001617  
2527.1055 1.0144077  0.99995995 
2527.1260 1.0144490  0.99999991 
2527.1464 1.0144779  1.0000281  
2527.1668 1.0145363  1.0000851  
2527.1872 1.0144796  1.0000288  
2527.2077 1.0145261  1.0000742  
2527.2281 1.0144964  1.0000447  
2527.2894 1.0144850  1.0000326  
2527.3098 1.0142671  0.99981760 
2527.3303 1.0144719  1.0000191  
2527.3507 1.0146265  1.0001711  
2527.3711 1.0147661  1.0003083  
2527.3916 1.0146463  1.0001898  
2527.4324 1.0144368  0.99998207 
2527.4529 1.0141010  0.99965035 
2527.4733 1.0141499  0.99969792 
2527.4937 1.0143983  0.99994179 
2527.5346 1.0144589  0.99999956 
2527.5550 1.0144609  1.0000001  
2527.5754 1.0144706  1.0000082  
2527.5959 1.0145793  1.0001138  
2527.6163 1.0146806  1.0002119  
2527.6367 1.0144354  0.99996827 
2527.6572 1.0144744  1.0000046  
2527.6776 1.0144698  0.99999770 
2527.6980 1.0148638  1.0003836  
2527.7185 1.0145785  1.0000997  
2527.7389 1.0141552  0.99967939 
2527.7798 1.0143823  0.99989667 
2527.8002 1.0142359  0.99974874 
2527.8206 1.0143995  0.99990588 
2527.8411 1.0143823  0.99988469 
2527.8615 1.0142966  0.99979571 
2527.8819 1.0142774  0.99977190 
2527.9024 1.0143857  0.99987358 
2527.9228 1.0144668  0.99994802 
2527.9432 1.0145581  1.0000321  
2527.9636 1.0145278  0.99999608 
2527.9841 1.0146343  1.0000946  
2528.0249 1.0144447  0.99989374 
2528.0454 1.0146659  1.0001043  
2528.0658 1.0145815  1.0000135  
2528.0862 1.0145213  0.99994627 
2528.1067 1.0146704  1.0000849  
2528.1271 1.0148776  1.0002809  
2528.1475 1.0147574  1.0001538  
2528.1680 1.0147385  1.0001266  
2528.1884 1.0145309  0.99991304 
2528.2088 1.0146146  0.99998682 
2528.2293 1.0148295  1.0001898  
2528.2701 1.0145962  0.99994196 
2528.2906 1.0145562  0.99989356 
2528.3110 1.0147746  1.0000999  
2528.3314 1.0146875  1.0000055  
2528.3518 1.0149180  1.0002239  
2528.3723 1.0148652  1.0001636  
2528.3927 1.0148194  1.0001100  
2528.4131 1.0148977  1.0001792  
2528.4336 1.0148079  1.0000828  
2528.4540 1.0147224  0.99999087 
2528.4744 1.0142968  0.99956408 
2528.5153 1.0142098  0.99946469 
2528.5357 1.0140004  0.99925211 
2528.5562 1.0142071  0.99945000 
2528.5766 1.0143625  0.99959762 
2528.5970 1.0147190  0.99994370 
2528.6175 1.0148191  1.0000379  
2528.6379 1.0145896  0.99980752 
2528.6583 1.0146663  0.99987954 
2528.6788 1.0146511  0.99986178 
2528.6992 1.0144454  0.99965664 
2528.7605 1.0145743  0.99978012 
2528.7809 1.0149752  1.0001753  
2528.8013 1.0146690  0.99987410 
2528.8218 1.0147411  0.99994631 
2528.8422 1.0148530  1.0000584  
2528.8626 1.0147642  0.99997330 
2528.8831 1.0148612  1.0000713  
2528.9035 1.0146310  0.99984741 
2528.9239 1.0147037  0.99992217 
2528.9444 1.0143998  0.99962646 
2528.9648 1.0151911  1.0004102  
2529.0057 1.0148685  1.0001006  
2529.0261 1.0147503  0.99998857 
2529.0465 1.0147969  1.0000390  
2529.0670 1.0148593  1.0001051  
2529.0874 1.0147765  1.0000283  
2529.1078 1.0145617  0.99982123 
2529.1282 1.0146323  0.99989538 
2529.1487 1.0147834  1.0000489  
2529.1691 1.0149459  1.0002133  
2529.2100 1.0150585  1.0003328  
2529.2508 1.0145116  0.99980122 
2529.2713 1.0147977  1.0000865  
2529.2917 1.0146613  0.99995514 
2529.3121 1.0147486  1.0000438  
2529.3326 1.0147994  1.0000959  
2529.3530 1.0146338  0.99993445 
2529.3734 1.0146859  0.99998704 
2529.3939 1.0147562  1.0000569  
2529.4143 1.0150093  1.0003064  
2529.4347 1.0145405  0.99984382 
2529.4960 1.0148340  1.0001274  
2529.5164 1.0149978  1.0002856  
2529.5369 1.0144067  0.99969916 
2529.5573 1.0147574  1.0000401  
2529.5777 1.0144792  0.99976045 
2529.5982 1.0146779  0.99995021 
2529.6186 1.0151784  1.0004370  
2529.6390 1.0148647  1.0001205  
2529.6595 1.0146763  0.99992702 
2529.6799 1.0145840  0.99982785 
2529.7003 1.0150441  1.0002722  
2529.7412 1.0146515  0.99986606 
2529.7616 1.0147608  0.99996338 
2529.7821 1.0147447  0.99993675 
2529.8025 1.0150346  1.0002113  
2529.8229 1.0146531  0.99982358 
2529.8434 1.0145429  0.99970300 
2529.8638 1.0146385  0.99978484 
2529.8842 1.0147165  0.99984910 
2529.9046 1.0148688  0.99998611 
2529.9251 1.0147537  0.99985938 
2530.0068 1.0150912  1.0001363  
2530.0272 1.0149288  0.99996178 
2530.0477 1.0148964  0.99991534 
2530.0681 1.0150491  1.0000511  
2530.0885 1.0148233  0.99981386 
2530.1090 1.0149336  0.99990757 
2530.1294 1.0149382  0.99989707 
2530.1498 1.0150423  0.99998475 
2530.1703 1.0151797  1.0001048  
2530.1907 1.0151493  1.0000600  
2530.2316 1.0151865  1.0000666  
2530.2520 1.0152841  1.0001478  
2530.2724 1.0150003  0.99985328 
2530.2928 1.0152918  1.0001258  
2530.3133 1.0149642  0.99978836 
2530.3337 1.0151391  0.99994598 
2530.3541 1.0149889  0.99978359 
2530.3746 1.0152807  1.0000566  
2530.3950 1.0153809  1.0001412  
2530.4154 1.0152601  1.0000081  
2530.4359 1.0153746  1.0001072  
2530.4767 1.0155833  1.0002855  
2530.4972 1.0155144  1.0002043  
2530.5176 1.0152064  0.99988791 
2530.5380 1.0156116  1.0002741  
2530.5585 1.0153879  1.0000411  
2530.5789 1.0152649  0.99990747 
2530.5993 1.0154459  1.0000737  
2530.6198 1.0152692  0.99988783 
2530.6402 1.0155718  1.0001742  
2530.6606 1.0156534  1.0002430  
2530.6810 1.0154847  1.0000658  
2530.7219 1.0155819  1.0001404  
2530.7423 1.0153708  0.99992236 
2530.7628 1.0155768  1.0001156  
2530.7832 1.0153589  0.99989147 
2530.8036 1.0153360  0.99985982 
2530.8241 1.0155023  1.0000149  
2530.8445 1.0154402  0.99994555 
2530.8649 1.0154742  0.99997087 
2530.8854 1.0155077  0.99999632 
2530.9058 1.0153166  0.99980112 
2530.9262 1.0156846  1.0001566  
2530.9671 1.0155791  1.0000406  
2530.9875 1.0155548  1.0000115  
2531.0080 1.0154918  0.99994431 
2531.0284 1.0153319  0.99978228 
2531.0488 1.0155029  0.99994672 
2531.0692 1.0154549  0.99989553 
2531.0897 1.0154111  0.99984889 
2531.1101 1.0154725  0.99990644 
2531.1305 1.0155031  0.99993353 
2531.1510 1.0155410  0.99996807 
2531.1714 1.0157907  1.0002113  
2531.2123 1.0153995  0.99982091 
2531.2327 1.0153462  0.99976598 
2531.2531 1.0155491  0.99996325 
2531.2736 1.0156553  1.0000655  
2531.2940 1.0156568  1.0000643  
2531.3144 1.0157296  1.0001331  
2531.3349 1.0156049  1.0000074  
2531.3553 1.0156770  1.0000753  
2531.3757 1.0156948  1.0000893  
2531.3962 1.0151891  0.99958754 
2531.4166 1.0159601  1.0003427  
2531.4574 1.0157104  1.0000873  
2531.4779 1.0157642  1.0001350  
2531.4983 1.0156407  1.0000076  
2531.5187 1.0158089  1.0001667  
2531.5392 1.0154834  0.99983908 
2531.5596 1.0155318  0.99987911 
2531.5800 1.0158213  1.0001557  
2531.6005 1.0159399  1.0002634  
2531.6209 1.0155141  0.99983439 
2531.6413 1.0156543  0.99996167 
2531.6618 1.0161552  1.0004433  
2531.7026 1.0154917  0.99976453 
2531.7231 1.0155404  0.99979829 
2531.7435 1.0157313  0.99997112 
2531.7639 1.0156248  0.99984977 
2531.7844 1.0158480  1.0000523  
2531.8048 1.0158445  1.0000307  
2531.8252 1.0156869  0.99985667 
2531.8456 1.0158845  1.0000314  
2531.8661 1.0157749  0.99990278 
2531.8865 1.0159965  1.0000998  
2531.9069 1.0156928  0.99977891 
2531.9478 1.0159400  0.99997668 
2531.9682 1.0161652  1.0001752  
2531.9887 1.0159771  0.99996617 
2532.0091 1.0161342  1.0000968  
2532.0295 1.0160441  0.99998387 
2532.0500 1.0161848  1.0000978  
2532.0704 1.0162592  1.0001465  
2532.0908 1.0162005  1.0000641  
2532.1113 1.0160302  0.99987188 
2532.1317 1.0161619  0.99997674 
2532.1521 1.0161548  0.99994536 
2532.2338 1.0161840  0.99987813 
2532.2543 1.0161914  0.99986246 
2532.2747 1.0164278  1.0000724  
2532.2951 1.0164393  1.0000618  
2532.3156 1.0163113  0.99991443 
2532.3360 1.0165535  1.0001319  
2532.3564 1.0163396  0.99990140 
2532.3769 1.0164803  1.0000206  
2532.3973 1.0166546  1.0001737  
2532.4382 1.0165214  1.0000086  
2532.4586 1.0163346  0.99980912 
2532.4790 1.0166495  1.0001046  
2532.4995 1.0168276  1.0002664  
2532.5199 1.0165074  0.99993936 
2532.5403 1.0166187  1.0000379  
2532.5608 1.0167929  1.0001993  
2532.5812 1.0167136  1.0001124  
2532.6016 1.0165989  0.99999154 
2532.6220 1.0165061  0.99989324 
2532.6425 1.0166852  1.0000632  
2532.6833 1.0165773  0.99994694 
2532.7038 1.0164423  0.99981036 
2532.7242 1.0165778  0.99994002 
2532.7446 1.0165735  0.99993313 
2532.7651 1.0165655  0.99992300 
2532.7855 1.0168180  1.0001695  
2532.8059 1.0164232  0.99977976 
2532.8264 1.0165941  0.99994670 
2532.8468 1.0165470  0.99989958 
2532.8672 1.0163975  0.99975178 
2532.8877 1.0169570  1.0003018  
2532.9285 1.0167805  1.0001275  
2532.9490 1.0165332  0.99988382 
2532.9694 1.0165914  0.99994078 
2532.9898 1.0167509  1.0000972  
2533.0102 1.0164751  0.99982550 
2533.0307 1.0166759  1.0000220  
2533.0511 1.0166075  0.99995350 
2533.0715 1.0168207  1.0001617  
2533.0920 1.0167030  1.0000442  
2533.1124 1.0167365  1.0000748  
2533.1328 1.0165592  0.99989752 
2533.1737 1.0168028  1.0001297  
2533.1941 1.0166639  0.99998830 
2533.2146 1.0167110  1.0000292  
2533.2350 1.0165075  0.99982282 
2533.2554 1.0167815  1.0000851  
2533.2759 1.0167133  1.0000100  
2533.2963 1.0165940  0.99988388 
2533.3167 1.0167801  1.0000573  
2533.3372 1.0167351  1.0000026  
2533.3576 1.0164629  0.99972377 
2533.3780 1.0170170  1.0002567  
2533.4189 1.0168735  1.0000899  
2533.4393 1.0168614  1.0000641  
2533.4597 1.0166513  0.99984302 
2533.4802 1.0167095  0.99988517 
2533.5006 1.0167551  0.99991446 
2533.5210 1.0169458  1.0000860  
2533.5415 1.0172519  1.0003705  
2533.5619 1.0170775  1.0001822  
2533.5823 1.0172544  1.0003388  
2533.6028 1.0167840  0.99985856 
2533.6232 1.0165951  0.99965478 
2533.6641 1.0171403  1.0001541  
2533.6845 1.0169440  0.99994244 
2533.7049 1.0172075  1.0001822  
2533.7254 1.0170899  1.0000475  
2533.7458 1.0171544  1.0000918  
2533.7662 1.0168951  0.99981736 
2533.7866 1.0171944  1.0000921  
2533.8071 1.0169047  0.99978763 
2533.8275 1.0170385  0.99989971 
2533.8479 1.0168350  0.99968005 
2533.8684 1.0168381  0.99966374 
2533.9297 1.0174811  1.0002381  
2533.9501 1.0174028  1.0001422  
2533.9705 1.0172378  0.99996110 
2533.9910 1.0174192  1.0001210  
2534.0114 1.0172602  0.99994674 
2534.0318 1.0175264  1.0001903  
2534.0523 1.0169860  0.99964157 
2534.0727 1.0172741  0.99990765 
2534.0931 1.0174008  1.0000152  
2534.1136 1.0177056  1.0002984  
2534.1544 1.0175431  1.0001069  
2534.1748 1.0171797  0.99973449 
2534.1953 1.0176081  1.0001408  
2534.2157 1.0173199  0.99984338 
2534.2361 1.0173351  0.99984446 
2534.2566 1.0174177  0.99991239 
2534.2770 1.0176649  1.0001426  
2534.2974 1.0177334  1.0001977  
2534.3179 1.0178754  1.0003257  
2534.3383 1.0176239  1.0000675  
2534.3587 1.0173928  0.99982981 
2534.3996 1.0173209  0.99974022 
2534.4200 1.0176539  1.0000591  
2534.4405 1.0175834  0.99998197 
2534.4609 1.0173783  0.99977341 
2534.4813 1.0178024  1.0001840  
2534.5018 1.0178253  1.0002007  
2534.5222 1.0177017  1.0000743  
2534.5426 1.0176115  0.99998174 
2534.5631 1.0178452  1.0002081  
2534.5835 1.0175134  0.99987967 
2534.6039 1.0180953  1.0004499  
2534.6448 1.0174758  0.99984055 
2534.6652 1.0176005  0.99996409 
2534.6856 1.0174738  0.99984171 
2534.7061 1.0175049  0.99987509 
2534.7265 1.0174460  0.99982120 
2534.7469 1.0175905  0.99996788 
2534.7674 1.0174107  0.99979707 
2534.7878 1.0175347  0.99992581 
2534.8082 1.0174789  0.99987870 
2534.8287 1.0177703  1.0001736  
2534.8491 1.0177358  1.0001491  
2534.8900 1.0176467  1.0000823  
2534.9104 1.0173976  0.99984917 
2534.9308 1.0176542  1.0001135  
2534.9513 1.0177227  1.0001933  
2534.9717 1.0173801  0.99986990 
2534.9921 1.0174075  0.99991035 
2535.0125 1.0174876  1.0000030  
2535.0330 1.0174063  0.99993738 
2535.0534 1.0175738  1.0001165  
2535.0738 1.0173356  0.99989718 
2535.0943 1.0175374  1.0001104  
2535.1351 1.0174216  1.0000268  
2535.1556 1.0174627  1.0000825  
2535.1760 1.0171226  0.99976331 
2535.1964 1.0173168  0.99996919 
2535.2169 1.0174700  1.0001346  
2535.2373 1.0173601  1.0000411  
2535.2577 1.0173530  1.0000486  
2535.2782 1.0173835  1.0000926  
2535.2986 1.0173158  1.0000399  
2535.3190 1.0173067  1.0000445  
2535.3803 1.0170794  0.99985786 
2535.4007 1.0169128  0.99970513 
2535.4212 1.0169146  0.99971756 
2535.4416 1.0172674  1.0000742  
2535.4620 1.0172710  1.0000866  
2535.4825 1.0173734  1.0001954  
2535.5029 1.0174557  1.0002835  
2535.5233 1.0172667  1.0001040  
2535.5438 1.0170059  0.99985309 
2535.5642 1.0171704  1.0000194  
2535.5846 1.0169270  0.99978376 
2535.6255 1.0170503  0.99990998 
2535.6459 1.0175038  1.0003572  
2535.6664 1.0170564  0.99991802 
2535.6868 1.0170923  0.99995327 
2535.7072 1.0172354  1.0000933  
2535.7277 1.0171350  0.99999354 
2535.7481 1.0173171  1.0001708  
2535.7685 1.0172695  1.0001219  
2535.7889 1.0171652  1.0000167  
2535.8094 1.0167796  0.99963443 
2535.8298 1.0172867  1.0001295  
2535.8707 1.0169347  0.99977539 
2535.8911 1.0172206  1.0000519  
2535.9115 1.0171992  1.0000264  
2535.9320 1.0170641  0.99988855 
2535.9524 1.0172983  1.0001138  
2535.9728 1.0172869  1.0000974  
2535.9933 1.0173002  1.0001051  
2536.0137 1.0171830  0.99998458 
2536.0341 1.0170034  0.99980276 
2536.0546 1.0172402  1.0000302  
2536.0750 1.0171623  0.99994825 
2536.1159 1.0169959  0.99977460 
2536.1363 1.0172574  1.0000269  
2536.1567 1.0173402  1.0001036  
2536.1771 1.0173411  1.0001000  
2536.1976 1.0172450  1.0000016  
2536.2180 1.0170520  0.99980814 
2536.2384 1.0171410  0.99989206 
2536.2589 1.0172904  1.0000360  
2536.2793 1.0172844  1.0000275  
2536.2997 1.0171227  0.99986645 
2536.3202 1.0173011  1.0000399  
2536.3610 1.0171841  0.99992247 
2536.3815 1.0174434  1.0001768  
2536.4019 1.0171916  0.99992897 
2536.4223 1.0172426  0.99997919 
2536.4428 1.0171841  0.99992178 
2536.4632 1.0172904  1.0000267  
2536.4836 1.0172991  1.0000361  
2536.5041 1.0174199  1.0001559  
2536.5245 1.0171932  0.99993429 
2536.5449 1.0174332  1.0001716  
2536.5653 1.0172337  0.99997712 
2536.6062 1.0172816  1.0000279  
2536.6266 1.0172903  1.0000385  
2536.6471 1.0171830  0.99993509 
2536.6675 1.0174614  1.0002111  
2536.6879 1.0170078  0.99976719 
2536.7084 1.0173605  1.0001163  
2536.7288 1.0174592  1.0002158  
2536.7492 1.0171930  0.99995633 
2536.7697 1.0172565  1.0000213  
2536.7901 1.0171926  0.99996064 
2536.8105 1.0170762  0.99984849 
2536.8514 1.0171989  0.99997362 
2536.8718 1.0172449  1.0000207  
2536.8923 1.0173496  1.0001256  
2536.9127 1.0173229  1.0001011  
2536.9331 1.0173711  1.0001502  
2536.9536 1.0175153  1.0002934  
2536.9740 1.0170621  0.99984908 
2536.9944 1.0171018  0.99988921 
2537.0148 1.0170586  0.99984754 
2537.0353 1.0171933  0.99998069 
2537.0557 1.0172048  0.99999195 
2537.0966 1.0172061  0.99999345 
2537.1170 1.0172851  1.0000705  
2537.1374 1.0170351  0.99982419 
2537.1579 1.0172034  0.99998885 
2537.1783 1.0170842  0.99987019 
2537.1987 1.0171231  0.99990719 
2537.2192 1.0172731  1.0000529  
2537.2396 1.0172132  0.99999209 
2537.2600 1.0172168  0.99999336 
2537.2805 1.0175632  1.0003314  
2537.3009 1.0171300  0.99990263 
2537.3418 1.0170683  0.99983581 
2537.3622 1.0169204  0.99968693 
2537.3826 1.0174615  1.0002151  
2537.4030 1.0172929  1.0000452  
2537.4235 1.0170795  0.99983120 
2537.4439 1.0173344  1.0000771  
2537.4643 1.0172905  1.0000293  
2537.4848 1.0171871  0.99992249 
2537.5052 1.0171820  0.99991197 
2537.5256 1.0170757  0.99980178 
2537.5461 1.0177285  1.0004377  
2537.5869 1.0171801  0.99988591 
2537.6074 1.0173746  1.0000703  
2537.6278 1.0174420  1.0001293  
2537.6482 1.0172627  0.99994601 
2537.6687 1.0171566  0.99983408 
2537.6891 1.0172527  0.99992065 
2537.7095 1.0173692  1.0000270  
2537.7300 1.0173226  0.99997272 
2537.7504 1.0171756  0.99981961 
2537.7708 1.0173513  0.99998325 
2537.8321 1.0174243  1.0000264  
2537.8525 1.0171172  0.99971452 
2537.8730 1.0178048  1.0003803  
2537.8934 1.0175067  1.0000770  
2537.9138 1.0175557  1.0001147  
2537.9343 1.0175111  1.0000605  
2537.9547 1.0177067  1.0002419  
2537.9751 1.0174162  0.99994597 
2537.9956 1.0177471  1.0002603  
2538.0160 1.0175904  1.0000957  
2538.0364 1.0176489  1.0001423  
2538.0773 1.0174677  0.99994311 
2538.0977 1.0175532  1.0000166  
2538.1182 1.0173853  0.99984132 
2538.1386 1.0174768  0.99992088 
2538.1590 1.0175381  0.99997119 
2538.1794 1.0175728  0.99999538 
2538.1999 1.0173129  0.99973022 
2538.2203 1.0176918  1.0000933  
2538.2407 1.0174056  0.99980309 
2538.2612 1.0176554  1.0000396  
2538.2816 1.0174434  0.99982282 
2538.3225 1.0176219  0.99998218 
2538.3429 1.0176062  0.99995941 
2538.3633 1.0177127  1.0000570  
2538.3838 1.0177320  1.0000694  
2538.4042 1.0177391  1.0000703  
2538.4246 1.0177179  1.0000438  
2538.4451 1.0176035  0.99992629 
2538.4655 1.0176158  0.99993375 
2538.4859 1.0175070  0.99982305 
2538.5064 1.0176063  0.99991698 
2538.5268 1.0179847  1.0002860  
2538.5676 1.0179589  1.0002570  
2538.5881 1.0177701  1.0000703  
2538.6085 1.0176241  0.99992641 
2538.6289 1.0178264  1.0001249  
2538.6494 1.0175952  0.99989808 
2538.6698 1.0175345  0.99983926 
2538.6902 1.0178182  1.0001191  
2538.7107 1.0176968  1.0000013  
2538.7311 1.0178155  1.0001199  
2538.7515 1.0177932  1.0000998  
2538.7720 1.0177363  1.0000463  
2538.8128 1.0175619  0.99988019 
2538.8333 1.0175866  0.99990721 
2538.8537 1.0177329  1.0000539  
2538.8741 1.0173675  0.99969780 
2538.8946 1.0179109  1.0002347  
2538.9150 1.0175663  0.99989915 
2538.9354 1.0175493  0.99988558 
2538.9559 1.0175885  0.99992706 
2538.9763 1.0175055  0.99984831 
2538.9967 1.0176047  0.99994829 
2539.0171 1.0176157  0.99996188 
2539.0580 1.0178220  1.0001689  
2539.0784 1.0177022  1.0000532  
2539.0989 1.0174717  0.99982830 
2539.1193 1.0177187  1.0000720  
2539.1397 1.0178444  1.0001965  
2539.1602 1.0177136  1.0000685  
2539.1806 1.0177609  1.0001151  
2539.2010 1.0177218  1.0000760  
2539.2215 1.0174844  0.99984203 
2539.2419 1.0177042  1.0000565  
2539.2623 1.0175485  0.99990144 
2539.3032 1.0175887  0.99993521 
2539.3236 1.0174140  0.99975978 
2539.3441 1.0178821  1.0002152  
2539.3645 1.0178262  1.0001553  
2539.3849 1.0176611  0.99998786 
2539.4053 1.0178403  1.0001580  
2539.4258 1.0176613  0.99997558 
2539.4462 1.0177087  1.0000152  
2539.4666 1.0175677  0.99986934 
2539.4871 1.0173799  0.99967716 
2539.5484 1.0179691  1.0002300  
2539.5688 1.0181295  1.0003785  
2539.5892 1.0178667  1.0001105  
2539.6097 1.0175863  0.99982487 
2539.6301 1.0175720  0.99980035 
2539.6505 1.0180378  1.0002473  
2539.6710 1.0179439  1.0001441  
2539.6914 1.0179266  1.0001159  
2539.7118 1.0174619  0.99964792 
2539.7323 1.0177315  0.99990102 
2539.7527 1.0173866  0.99955034 
2539.7935 1.0180637  1.0001912  
2539.8140 1.0180965  1.0002108  
2539.8344 1.0177045  0.99981306 
2539.8548 1.0178534  0.99994666 
2539.8753 1.0177003  0.99978341 
2539.8957 1.0177376  0.99980726 
2539.9161 1.0177454  0.99980199 
2539.9366 1.0178734  0.99991450 
2539.9570 1.0181727  1.0001956  
2539.9774 1.0181198  1.0001306  
2539.9979 1.0184372  1.0004292  
2540.0387 1.0179948  0.99996840 
2540.0592 1.0180348  0.99999485 
2540.0796 1.0182975  1.0002397  
2540.1000 1.0182893  1.0002192  
2540.1205 1.0181133  1.0000333  
2540.1409 1.0180442  0.99995314 
2540.1613 1.0179337  0.99983190 
2540.1818 1.0182142  1.0000953  
2540.2022 1.0181851  1.0000546  
2540.2226 1.0183184  1.0001734  
2540.2430 1.0181251  0.99997171 
2540.2839 1.0180931  0.99991756 
2540.3043 1.0181221  0.99993486 
2540.3248 1.0181289  0.99993080 
2540.3452 1.0183762  1.0001632  
2540.3656 1.0183965  1.0001728  
2540.3861 1.0181320  0.99990322 
2540.4065 1.0181627  0.99992371 
2540.4269 1.0182426  0.99999310 
2540.4474 1.0183469  1.0000866  
2540.4678 1.0181512  0.99988597 
2540.4882 1.0181262  0.99985339 
2540.5291 1.0182586  0.99996850 
2540.5495 1.0181811  0.99988575 
2540.5700 1.0182552  0.99995207 
2540.5904 1.0182198  0.99991163 
2540.6108 1.0182356  0.99992185 
2540.6312 1.0182355  0.99991696 
2540.6517 1.0181838  0.99986179 
2540.6721 1.0182873  0.99995976 
2540.6925 1.0184783  1.0001442  
2540.7130 1.0180439  0.99971512 
2540.7334 1.0183455  1.0000093  
2540.7743 1.0184014  1.0000620  
2540.7947 1.0183216  0.99998342 
2540.8151 1.0182272  0.99989157 
2540.8356 1.0184001  1.0000624  
2540.8560 1.0183361  1.0000012  
2540.8764 1.0182924  0.99996029 
2540.8969 1.0181989  0.99987121 
2540.9173 1.0182676  0.99994179 
2540.9377 1.0183616  1.0000373  
2540.9582 1.0184950  1.0001724  
2540.9786 1.0185053  1.0001865  
2541.0194 1.0183666  1.0000597  
2541.0399 1.0184888  1.0001844  
2541.0603 1.0182628  0.99996746 
2541.0807 1.0182463  0.99995654 
2541.1012 1.0182980  1.0000129  
2541.1216 1.0185111  1.0002275  
2541.1420 1.0183516  1.0000763  
2541.1625 1.0183664  1.0000964  
2541.1829 1.0183517  1.0000875  
2541.2033 1.0183130  1.0000547  
2541.2238 1.0182458  0.99999402 
2541.2646 1.0181646  0.99992438 
2541.2851 1.0182959  1.0000582  
2541.3055 1.0182076  0.99997594 
2541.3259 1.0183341  1.0001043  
2541.3464 1.0181091  0.99988726 
2541.3668 1.0182062  0.99998642 
2541.3872 1.0182586  1.0000409  
2541.4077 1.0180914  0.99987948 
2541.4281 1.0180998  0.99989012 
2541.4485 1.0183492  1.0001368  
2541.4689 1.0185184  1.0003041  
2541.5098 1.0182072  0.99999926 
2541.5302 1.0184071  1.0001951  
2541.5507 1.0181097  0.99990187 
2541.5711 1.0182718  1.0000590  
2541.5915 1.0181368  0.99992424 
2541.6120 1.0179641  0.99975167 
2541.6324 1.0182233  1.0000030  
2541.6528 1.0181309  0.99990849 
2541.6733 1.0182762  1.0000472  
2541.6937 1.0181284  0.99989757 
2541.7141 1.0181704  0.99993415 
2541.7550 1.0184372  1.0001862  
2541.7754 1.0181722  0.99992094 
2541.7959 1.0181700  0.99991352 
2541.8163 1.0180663  0.99980664 
2541.8367 1.0180803  0.99981507 
2541.8571 1.0181726  0.99990069 
2541.8776 1.0181489  0.99987247 
2541.8980 1.0182662  0.99998300 
2541.9184 1.0182428  0.99995575 
2541.9389 1.0183636  1.0000701  
2541.9593 1.0181867  0.99989266 
2542.0002 1.0181249  0.99982551 
2542.0206 1.0184246  1.0001172  
2542.0410 1.0183318  1.0000243  
2542.0615 1.0182026  0.99989617 
2542.0819 1.0183397  1.0000300  
2542.1023 1.0184058  1.0000950  
2542.1228 1.0182369  0.99992989 
2542.1432 1.0185486  1.0002376  
2542.1636 1.0183942  1.0000886  
2542.1841 1.0183201  1.0000190  
2542.2045 1.0183702  1.0000725  
2542.2453 1.0185822  1.0002924  
2542.2658 1.0183217  1.0000442  
2542.2862 1.0183687  1.0000990  
2542.3066 1.0182888  1.0000302  
2542.3271 1.0176035  0.99936805 
2542.3475 1.0174852  0.99926376 
2542.3679 1.0177226  0.99951002 
2542.3884 1.0175390  0.99934366 
2542.4088 1.0177043  0.99952085 
2542.4292 1.0180046  0.99983151 
2542.4497 1.0180836  0.99992565 
2542.4905 1.0181169  0.99999378 
2542.5110 1.0180916  0.99998756 
2542.5314 1.0178528  0.99977214 
2542.5518 1.0180611  0.99999665 
2542.5723 1.0180030  0.99995983 
2542.5927 1.0178862  0.99986601 
2542.6131 1.0179623  0.99996201 
2542.6336 1.0180020  1.0000226  
2542.6540 1.0182091  1.0002477  
2542.6744 1.0178598  0.99992651 
2542.6948 1.0179273  1.0000152  
2542.7357 1.0178230  0.99995778 
2542.7561 1.0176247  0.99978556 
2542.7766 1.0179521  1.0001297  
2542.7970 1.0176460  0.99985127 
2542.8174 1.0179740  1.0001959  
2542.8379 1.0176959  0.99994496 
2542.8583 1.0178951  1.0001627  
2542.8787 1.0178322  1.0001226  
2542.8992 1.0176118  0.99992734 
2542.9196 1.0175586  0.99989608 
2542.9400 1.0176243  0.99998119 
2542.9809 1.0174415  0.99984147 
2543.0013 1.0179011  1.0003119  
2543.0218 1.0174850  0.99992145 
2543.0422 1.0175948  1.0000470  
2543.0626 1.0175274  0.99999784 
2543.0830 1.0174458  0.99993377 
2543.1035 1.0175412  1.0000434  
2543.1239 1.0174310  0.99995022 
2543.1443 1.0174367  0.99997017 
2543.1648 1.0175237  1.0000698  
2543.1852 1.0173075  0.99987055 
2543.2261 1.0173328  0.99992071 
2543.2465 1.0175560  1.0001519  
2543.2669 1.0174569  1.0000660  
2543.2874 1.0175787  1.0001967  
2543.3078 1.0174349  1.0000660  
2543.3282 1.0172876  0.99993159 
2543.3691 1.0173666  1.0000287  
2543.3895 1.0172527  0.99992622 
2543.4100 1.0172871  0.99996914 
2543.4304 1.0173074  0.99999799 
2543.4713 1.0171286  0.99983931 
2543.4917 1.0176422  1.0003527  
2543.5121 1.0171843  0.99991050 
2543.5325 1.0174659  1.0001956  
2543.5530 1.0173758  1.0001149  
2543.5734 1.0171407  0.99989171 
2543.5938 1.0170518  0.99981232 
2543.6143 1.0169659  0.99973580 
2543.6347 1.0171056  0.99988118 
2543.6551 1.0169444  0.99973076 
2543.6756 1.0171406  0.99993160 
2543.7369 1.0170810  0.99989798 
2543.7573 1.0169583  0.99978599 
2543.7982 1.0173608  1.0001995  
2543.8186 1.0171029  0.99995513 
2543.8390 1.0172894  1.0001481  
2543.8595 1.0173216  1.0001897  
2543.8799 1.0171795  1.0000598  
2543.9003 1.0172482  1.0001373  
2543.9207 1.0169760  0.99988008 
2543.9616 1.0170585  0.99998242 
2543.9820 1.0170398  0.99997485 
2544.0025 1.0170868  1.0000321  
2544.0229 1.0171496  1.0001049  
2544.0433 1.0167641  0.99973726 
2544.0638 1.0169552  0.99993675 
2544.0842 1.0171013  1.0000918  
2544.1046 1.0173375  1.0003357  
2544.1251 1.0170441  1.0000589  
2544.1455 1.0167613  0.99979261 
2544.1659 1.0171270  1.0001643  
2544.2068 1.0169302  0.99999492 
2544.2272 1.0169229  0.99999991 
2544.2477 1.0168081  0.99989940 
2544.2681 1.0169307  1.0000322  
2544.2885 1.0170212  1.0001334  
2544.3090 1.0169559  1.0000817  
2544.3294 1.0169221  1.0000610  
2544.3498 1.0169341  1.0000851  
2544.3702 1.0166211  0.99978966 
2544.3907 1.0167699  0.99994846 
2544.4111 1.0170275  1.0002142  
2544.4520 1.0167692  0.99998501 
2544.4724 1.0168164  1.0000437  
2544.4928 1.0165263  0.99977061 
2544.5133 1.0170883  1.0003357  
2544.5337 1.0167062  0.99997204 
2544.5541 1.0169545  1.0002285  
2544.5746 1.0166871  0.99997744 
2544.5950 1.0168525  1.0001521  
2544.6154 1.0167359  1.0000492  
2544.6359 1.0163297  0.99966117 
2544.6563 1.0164766  0.99981752 
2544.6972 1.0166287  0.99998960 
2544.7176 1.0164534  0.99982819 
2544.7380 1.0166713  1.0000535  
2544.7584 1.0165194  0.99991458 
2544.7789 1.0165777  0.99998238 
2544.7993 1.0167228  1.0001351  
2544.8197 1.0163958  0.99982323 
2544.8402 1.0165507  0.99998517 
2544.8606 1.0165764  1.0000196  
2544.8810 1.0165852  1.0000371  
2544.9015 1.0161449  0.99961260 
2544.9423 1.0164878  0.99996597 
2544.9628 1.0165878  1.0000717  
2544.9832 1.0166783  1.0001679  
2545.0036 1.0164162  0.99991660 
2545.0241 1.0163267  0.99983468 
2545.0445 1.0164172  0.99992961 
2545.0649 1.0164341  0.99995138 
2545.0854 1.0164461  0.99996786 
2545.1058 1.0166065  1.0001300  
2545.1262 1.0165892  1.0001167  
2545.1467 1.0167166  1.0002452  
2545.1875 1.0161392  0.99968197 
2545.2079 1.0162513  0.99979385 
2545.2284 1.0163587  0.99990026 
2545.2488 1.0163948  0.99993615 
2545.2692 1.0164754  1.0000151  
2545.2897 1.0167869  1.0003205  
2545.3101 1.0167710  1.0003033  
2545.3305 1.0166542  1.0001859  
2545.3510 1.0165966  1.0001265  
2545.3714 1.0166253  1.0001512  
2545.3918 1.0167075  1.0002280  
2545.4327 1.0162912  0.99980870 
2545.4531 1.0163948  0.99990497 
2545.4736 1.0164647  0.99996744 
2545.4940 1.0164179  0.99991487 
2545.5144 1.0167405  1.0002254  
2545.5349 1.0163621  0.99984546 
2545.5553 1.0165177  0.99999075 
2545.5757 1.0164849  0.99995024 
2545.5961 1.0162393  0.99969997 
2545.6166 1.0164723  0.99992049 
2545.6370 1.0167244  1.0001592  
2545.6983 1.0166351  1.0000422  
2545.7187 1.0164784  0.99987790 
2545.7392 1.0166923  1.0000780  
2545.7596 1.0163812  0.99976155 
2545.7800 1.0167572  1.0001206  
2545.8005 1.0166412  0.99999586 
2545.8209 1.0165737  0.99991865 
2545.8413 1.0166323  0.99996543 
2545.8618 1.0168458  1.0001643  
2545.8822 1.0166729  0.99998336 
2545.9231 1.0170149  1.0002977  
2545.9435 1.0165348  0.99981452 
2545.9639 1.0167739  1.0000389  
2545.9844 1.0165339  0.99979195 
2546.0048 1.0167297  0.99997397 
2546.0252 1.0166663  0.99990098 
2546.0456 1.0167484  0.99997132 
2546.0661 1.0169052  1.0001154  
2546.0865 1.0169209  1.0001207  
2546.1069 1.0171893  1.0003747  
2546.1274 1.0169211  1.0001012  
2546.1682 1.0168445  1.0000068  
2546.1887 1.0168417  0.99999490 
2546.2091 1.0168130  0.99995748 
2546.2295 1.0168661  1.0000009  
2546.2500 1.0170490  1.0001718  
2546.2704 1.0168841  1.0000007  
2546.2908 1.0167870  0.99989659 
2546.3113 1.0168502  0.99995012 
2546.3317 1.0167779  0.99987072 
2546.3521 1.0167886  0.99987288 
2546.3726 1.0168150  0.99989063 
2546.4134 1.0169828  1.0000394  
2546.4338 1.0170862  1.0001331  
2546.4543 1.0170694  1.0001087  
2546.4747 1.0169484  0.99998189 
2546.4951 1.0169492  0.99997482 
2546.5156 1.0169085  0.99992733 
2546.5360 1.0168293  0.99984165 
2546.5564 1.0169385  0.99994147 
2546.5769 1.0168038  0.99980145 
2546.5973 1.0168281  0.99981780 
2546.6177 1.0169662  0.99994604 
2546.6586 1.0169905  0.99995493 
2546.6790 1.0170136  0.99997027 
2546.6995 1.0172213  1.0001671  
2546.7199 1.0170803  1.0000211  
2546.7403 1.0171728  1.0001046  
2546.7608 1.0169995  0.99992688 
2546.7812 1.0171098  1.0000280  
2546.8016 1.0171055  1.0000162  
2546.8221 1.0170895  0.99999306 
2546.8425 1.0170531  0.99994980 
2546.8629 1.0171201  1.0000081  
2546.9038 1.0170414  0.99991591 
2546.9242 1.0171625  1.0000275  
2546.9446 1.0172570  1.0001127  
2546.9651 1.0173182  1.0001652  
2546.9855 1.0171953  1.0000369  
2547.0059 1.0172394  1.0000725  
2547.0264 1.0172665  1.0000916  
2547.0468 1.0171308  0.99995050 
2547.0672 1.0172693  1.0000791  
2547.0877 1.0172957  1.0000971  
2547.1081 1.0171944  0.99998969 
2547.1490 1.0172841  1.0000624  
2547.1694 1.0173521  1.0001214  
2547.1898 1.0174267  1.0001870  
2547.2103 1.0170974  0.99985548 
2547.2307 1.0171064  0.99985616 
2547.2511 1.0173826  1.0001198  
2547.2716 1.0172411  0.99997295 
2547.2920 1.0170936  0.99981975 
2547.3124 1.0172400  0.99995587 
2547.3328 1.0173220  1.0000284  
2547.3533 1.0172906  0.99998944 
2547.3941 1.0173668  1.0000481  
2547.4146 1.0174336  1.0001055  
2547.4350 1.0172873  0.99995354 
2547.4554 1.0172429  0.99990178 
2547.4759 1.0171210  0.99977359 
2547.4963 1.0173625  1.0000025  
2547.5167 1.0171412  0.99977661 
2547.5372 1.0174118  1.0000343  
2547.5576 1.0173038  0.99991955 
2547.5780 1.0175170  1.0001210  
2547.5985 1.0173282  0.99992679 
2547.6598 1.0174834  1.0000544  
2547.6802 1.0174623  1.0000255  
2547.7006 1.0175530  1.0001065  
2547.7210 1.0173451  0.99989434 
2547.7415 1.0175363  1.0000747  
2547.7619 1.0175578  1.0000882  
2547.7823 1.0176897  1.0002106  
2547.8028 1.0174461  0.99996399 
2547.8232 1.0176457  1.0001536  
2547.8436 1.0174415  0.99994641 
2547.8845 1.0174211  0.99991453 
2547.9049 1.0175711  1.0000568  
2547.9254 1.0173834  0.99986747 
2547.9458 1.0173856  0.99986491 
2547.9662 1.0174692  0.99994320 
2547.9867 1.0176567  1.0001240  
2548.0071 1.0175118  0.99997855 
2548.0275 1.0175313  0.99999511 
2548.0480 1.0176097  1.0000703  
2548.0684 1.0175818  1.0000415  
2548.0888 1.0173739  0.99983664 
2548.1297 1.0174912  0.99995238 
2548.1501 1.0177286  1.0001869  
2548.1705 1.0175812  1.0000440  
2548.1910 1.0176080  1.0000731  
2548.2114 1.0175241  0.99999437 
2548.2318 1.0174990  0.99997391 
2548.2523 1.0173880  0.99986998 
2548.2727 1.0174689  0.99995543 
2548.2931 1.0175501  1.0000421  
2548.3136 1.0171814  0.99968751 
2548.3340 1.0177411  1.0002462  
2548.3749 1.0174939  1.0000228  
2548.3953 1.0172574  0.99980101 
2548.4157 1.0172243  0.99978004 
2548.4362 1.0176003  1.0001618  
2548.4566 1.0173889  0.99996657 
2548.4770 1.0174074  0.99999780 
2548.4975 1.0174911  1.0000934  
2548.5179 1.0174646  1.0000810  
2548.5383 1.0172436  0.99987776 
2548.5588 1.0174738  1.0001182  
2548.5792 1.0172489  0.99991143 
2548.6200 1.0174870  1.0001744  
2548.6405 1.0173583  1.0000623  
2548.6609 1.0171650  0.99988663 
2548.6813 1.0172670  1.0000011  
2548.7018 1.0171103  0.99986090 
2548.7222 1.0171824  0.99994541 
2548.7426 1.0171340  0.99991119 
2548.7835 1.0175212  1.0003172  
2548.8039 1.0169405  0.99975838 
2548.8244 1.0174346  1.0002556  
2548.8652 1.0172133  1.0000589  
2548.8857 1.0173218  1.0001748  
2548.9061 1.0172174  1.0000807  
2548.9265 1.0170860  0.99995917 
2548.9470 1.0172262  1.0001037  
2548.9674 1.0172255  1.0001089  
2548.9878 1.0175144  1.0003975  
2549.0083 1.0171509  1.0000436  
2549.0287 1.0169400  0.99983877 
2549.0491 1.0169474  0.99984708 
2549.0695 1.0167424  0.99964543 
2549.1104 1.0170858  0.99997948 
2549.1308 1.0171991  1.0000875  
2549.1513 1.0170749  0.99996143 
2549.1717 1.0173422  1.0002197  
2549.1921 1.0173202  1.0001928  
2549.2126 1.0170162  0.99988841 
2549.2330 1.0171910  1.0000548  
2549.2534 1.0168379  0.99970214 
2549.2739 1.0170106  0.99986605 
2549.2943 1.0170550  0.99990466 
2549.3147 1.0168509  0.99969903 
2549.3556 1.0170469  0.99988359 
2549.3760 1.0169701  0.99980519 
2549.3965 1.0172147  1.0000436  
2549.4169 1.0168431  0.99967735 
2549.4373 1.0171321  0.99996193 
2549.4577 1.0172808  1.0001098  
2549.4782 1.0172471  1.0000799  
2549.4986 1.0173370  1.0001732  
2549.5190 1.0173846  1.0002266  
2549.5395 1.0171397  0.99999461 
2549.5599 1.0169910  0.99985908 
2549.6212 1.0172177  1.0001285  
2549.6416 1.0173019  1.0002317  
2549.6621 1.0171984  1.0001534  
2549.6825 1.0170416  1.0000257  
2549.7029 1.0172325  1.0002428  
2549.7234 1.0170993  1.0001443  
2549.7438 1.0171959  1.0002752  
2549.7642 1.0165723  0.99970155 
2549.7847 1.0166920  0.99986242 
2549.8051 1.0164286  0.99965044 

